Conditional mixing in deterministic chaos

While on the one hand, chaotic dynamical systems can be predicted for all time given exact knowledge of an initial state, they are also in many cases rapidly mixing, meaning that smooth probabilistic information (quantified by measures) on the system's state has negligible value for predicting the long-term future. However, an understanding of the long-term predictive value of intermediate kinds of probabilistic information is necessary in various physical problems, and largely remains lacking. Of particular interest in data assimilation and linear response theory are the conditional measures of the SRB measure on zero sets of general smooth functions of the phase space. In this paper we give rigorous and numerical evidence that such measures generically converge back under the dynamics to the full SRB measures, exponentially quickly. We call this property conditional mixing. We will prove that conditional mixing holds in a class of generalised baker's maps, and demonstrate it numerically in some non-Markovian piecewise hyperbolic maps. Conditional mixing provides a natural limit on the effectiveness of long-term forecasting of chaotic systems via partial observations, and appears key to proving the existence of linear response outside the setting of smooth uniform hyperbolicity.

==> simulations/Conjecture2-hat.jl <==
# Computes quantities of interest in Conjecture 2: ρ(A), ρ_S(A∘f^k), ρ_S(1) for A(x,y) = 1(x>0)

using Distributed
addprocs(32)
@everywhere begin
    using Statistics, StatsBase, JLD
    using LinearAlgebra, IntervalArithmetic

    setprecision(BigFloat,196)
    const T = Interval{BigFloat} # yeah high precision intervals baby
    const p = T.((180//100,35//100))
    const N = 10^7; # how many cool_intervals calls per sim
    const runs = 100; # how many sims. Can use the multiple runs to quantify statistical
    # uncertainty in the answers
    const K = 120 # max length of lag correlations

    include("cool-intervals.jl")

    # the main function here. Generates a sample of the SRB measure dρ(I) and
    # the conditional measure dρ_S([0,c]) by iterating cool_intervals and then estimates
    # obs: ρ(A)
    # resp: ρ_S(A∘f^k)
    # wresp: ρ_S(1)
    # where A([x,y]) = x

    function run_response(p,N,T)
        # start with the backward-invariant unstable manifold between w_0 and w_1
        beta = (p[1]-sqrt(p[1]^2+4p[2]))/2; alpha = -beta/(1+beta)
        x_ref_end = -alpha/beta; x_ref_start = 1-p[1]*x_ref_end
        Q = [1 -beta; beta 1]/sqrt(1+beta*beta)
        Is = Q[2,:]*alpha .+ sqrt(1+beta*beta)*T.([1,0])*[x_ref_start x_ref_end]

        # spinup
        for i = 1:100000
            Is, Q, c, cw = cool_intervals(Is,Q,p)
        end

        # sampling from conditional measure
        obs = zero(T);
        resp = zeros(T,K); wresp = zero(T)
        for i = 1:N
        #     Q, R = qr(Jmap(chosen_sign<0,p)*Q)
        #     println(I[2,:])
            Is, Q,c, cw = cool_intervals(Is,Q,p)
            I1vals = Q[1,:]'*Is
            obs += (max(I1vals[2],0)-max(I1vals[1],0))/(I1vals[2]-I1vals[1]); # average of A over I
            if ~isnan(c)
                x = [0,c]
                wresp += cw
                for k = 1:K
                    resp[k] += cw*(x[1]>0); # value of A at f^(k-1)([0,c])
                    smap!(x,p)
                end
            end
        end
        return obs/N, resp/N, wresp/N
    end

    pmap_function(x) = run_response(p,N,T)
end

# Calls run_response on each core and returns in an Array of crap
pmap_container = pmap(pmap_function,zeros(runs))

# sorting the data in pmap_container
tobsv = Array{T}(undef,runs); trespv = Array{T}(undef,runs,K)
wrespv = Array{T}(undef,runs)
for r = 1:runs
    tobsv[r], trespv[r,:], wrespv[r] = pmap_container[r]
end
save("Conjecture2-hat.jld","tobsv",tobsv,"trespv",trespv,"wrespv",wrespv,"K",K,"runs",runs,"N",N)


==> simulations/Conjecture2.jl <==
# Computes quantities of interest in Conjecture 2: ρ(A), ρ_S(A∘f^k), ρ_S(1) for A(x,y) = x

using Distributed
addprocs(32)
@everywhere begin
    using Statistics, StatsBase, JLD
    using LinearAlgebra, IntervalArithmetic

    setprecision(BigFloat,196)
    const T = Interval{BigFloat} # yeah high precision intervals baby
    const p = T.((180//100,35//100))
    const N = 10^7; # how many cool_intervals calls per sim
    const runs = 100; # how many sims. Can use the multiple runs to quantify statistical
    # uncertainty in the answers
    const K = 120 # max length of lag correlations

    include("cool-intervals.jl")

    # the main function here. Generates a sample of the SRB measure dρ(I) and
    # the conditional measure dρ_S([0,c]) by iterating cool_intervals and then estimates
    # obs: ρ(A)
    # resp: ρ_S(A∘f^k)
    # wresp: ρ_S(1)
    # where A([x,y]) = x

    function run_response(p,N,T)
        # start with the backward-invariant unstable manifold between w_0 and w_1
        beta = (p[1]-sqrt(p[1]^2+4p[2]))/2; alpha = -beta/(1+beta)
        x_ref_end = -alpha/beta; x_ref_start = 1-p[1]*x_ref_end
        Q = [1 -beta; beta 1]/sqrt(1+beta*beta)
        Is = Q[2,:]*alpha .+ sqrt(1+beta*beta)*T.([1,0])*[x_ref_start x_ref_end]

        # spinup
        for i = 1:100000
            Is, Q, c, cw = cool_intervals(Is,Q,p)
        end

        # sampling from conditional measure
        obs = zero(T);
        resp = zeros(T,K); wresp = zero(T)
        for i = 1:N
        #     Q, R = qr(Jmap(chosen_sign<0,p)*Q)
        #     println(I[2,:])
            Is, Q,c, cw = cool_intervals(Is,Q,p)
            obs += sum(Q[1,:]'*Is)/2; # average of A over I
            if ~isnan(c)
                x = [0,c]
                wresp += cw
                for k = 1:K
                    resp[k] += cw*x[1]; # value of A at f^(k-1)([0,c])
                    smap!(x,p)
                end
            end
        end
        return obs/N, resp/N, wresp/N
    end

    pmap_function(x) = run_response(p,N,T)
end

# Calls run_response on each core and returns in an Array of crap
pmap_container = pmap(pmap_function,zeros(runs))

# sorting the data in pmap_container
tobsv = Array{T}(undef,runs); trespv = Array{T}(undef,runs,K)
wrespv = Array{T}(undef,runs)
for r = 1:runs
    tobsv[r], trespv[r,:], wrespv[r] = pmap_container[r]
end
save("Conjecture2.jld","tobsv",tobsv,"trespv",trespv,"wrespv",wrespv,"K",K,"runs",runs,"N",N)


==> simulations/cool-intervals.jl <==
using LinearAlgebra, IntervalArithmetic
include("lozi-map.jl")
# given a directed interval I⃗ this map uses I⃗  to obtain a (weighted)
# sample point from the conditional measure on the singular line if possible.
# Then it chooses a child of I⃗ appropriately so one has a sample from the SRB measure.
# It does this in a progressively rotated coordinate frame to avoid floating
# point roundoff blowing up as usually happens with chaotic systems. Which is cool

randtype(::Type{T}) where T = T
randtype(::Type{Interval{T}}) where T = T
rf(x) = Float64(x)
IntervalArithmetic.mid(x::Number) = x

# Is = edgepoints of interval in rotated coordinates
# Q = rotation matrix
function cool_intervals(Is::Matrix{T},Q::Matrix{T},p::Tuple{T,T}) where T
    ell_perp = Q[1,:]' # = top row of Q
    ell = Q[2,:]
    x1vals = ell_perp * Is # true first coordinates of interval edgepoints
    if sign(x1vals[1]) != sign(x1vals[2]) # i.e. on different pieces of the map
        t = 1/(1-x1vals[2]/x1vals[1]) # = t_* in the paper
        midt = mid(t)
        piece_rand = rand(randtype(T)) # will determine which piece to pick
        if piece_rand < midt # take the start point's branch
            ind = 2
        elseif piece_rand > midt # take the end point's branch
            ind = 1
        else # if piece_rand and midt overlap
            error("Not sure which branch to choose: we didn't expect this to ever happen")
        end
        Is[2,ind] = (Is[2,1]+Is[2,2])/2 # I[2,1] and I[2,2] should be the same
        Is[1,ind] = Is[2,ind] * ell[1]/ell[2] # the new endpoint lies on a line
        c = Is[2,ind]/Q[1,1] # (0,c) is the point on the singular line
        cw = #1/norm(Is[:,1]-Is[:,2])# norm is for σ̂
             1/abs(Q[1,1]*(Is[1,1]-Is[1,2])) # this is for ρ_S = cond measure
             #cw is the weight of the sample
#         println(diam(I[1,ind]))
    else
        c = T(NaN); cw = T(NaN)
    end
#     println(I, sign(x1vals[1]) != sign(x1vals[2]))

# apply the map to get the new interval
    QR = Jmap(sum(ell_perp * Is)>0,p)*Q
    qrat = (QR[2,1]/QR[1,1]); qratsq = qrat * qrat
    q1 = sign(QR[1,1])/sqrt(1+qratsq)
    q2 = sign(QR[2,1])/sqrt(1+1/qratsq)
    Q = [q1 -q2; q2 q1]
    R = Array{T}(undef,2,2)
    R[1,1] = sqrt(QR[1,1]*QR[1,1]+QR[2,1]*QR[2,1]); R[2,1] = 0; R[:,2] = Q'*QR[:,2]
    Is = R*Is .+ Q[1,:]
    Is, Q, c, cw
end


==> simulations/lozi-map.jl <==
const d = 2

smap(x::Tuple,p) = (1 + x[2] - p[1]*abs(x[1]), p[2]*x[1])
function smap!(x,p)
    x[1], x[2] = 1 + x[2] - p[1]*abs(x[1]), p[2]*x[1]
    x
end

function smap_inv!(x,p)
    x[1], x[2] = x[2]/p[2], -1 + x[1] + p[1]*abs(x[2])/p[2]
    x
end

function Jmap(b::Bool,p::Tuple{T,T}) where T
    J = Array{T}(undef,2,2)
    J[1,1] = flipsign(p[1],b ? -1 : 1)
    J[2,1] = p[2]
    J[1,2] = 1
    J[2,2] = 0
    J
#     T[flipsign(p[1],b ? -1 : 1) 1; p[2] 0]
end
Jmap(x,p) = Jmap(x[1]>0,p)

function Jmap_conj!(v::Array{T,1},b::Bool,p::Tuple{T,T}) where T
    v[1],v[2] = flipsign(p[1]*v[1],b ? -1 : 1)+ p[2]*v[2], v[1]
    v
end
Jmap_conj!(v,b,p) = Jmap_conj!(v,b[1]>0,p)

function Jmap!(v::Array{T,1},b::Bool,p::Tuple{T,T}) where T
    v[1],v[2] = flipsign(p[1]*v[1],b ? -1 : 1)+ v[2], p[2]*v[1]
    v
end
Jmap!(v,b,p) = Jmap!(v,b[1]>0,p)


A(x) = x[1]#x[2]^2
gradA(x) = [1,0]#[0,2x[2]]
X(x) = [0,x[2]]
JX(x) = [0 0; 0 1]

## INTERVALS
struct Ivl{T}
    p::Tuple{T,T}
    q::Tuple{T,T}
    t::T
end
getx1(i::Ivl,s=i.t) = (1-s)*i.p[1]+s*i.q[1]
getx2(i::Ivl,s=i.t) = (1-s)*i.p[2]+s*i.q[2]
(i::Ivl)(s=i.t) = (getx1(i,s),getx2(i,s))
call(i::Ivl,s=i.t) = i(s)
vecp(i::Ivl{T}) where T = T[i.p[1],i.p[2]]
vecq(i::Ivl{T}) where T = T[i.q[1],i.q[2]]
vecx(i::Ivl{T}) where T = T[i()...]
dt(i) = (i.q[1]-i.p[1],i.q[2]-i.p[2])
iscrossing(i) = (sign(i.p[1]) != sign(i.q[1]))
getsingulart(i) = i.p[1]/(i.p[1] - i.q[1])


function smap(i::Ivl,p)
    if iscrossing(i)
        zpt = getsingulart(i)
        zpt_fp = smap(i(zpt),p)
        if i.t <= zpt
            return Ivl(smap(i.p,p),zpt_fp,i.t/zpt)
        else
            return Ivl(zpt_fp,smap(i.q,p),(i.t-zpt)/(1-zpt))
        end
    else
        return Ivl(smap(i.p,p),smap(i.q,p),i.t)
    end
end
Jmap(i::Ivl,p) = Jmap(i(),p)

function backprop_localunstable(i::Ivl,t_wu,p)
    if iscrossing(i)
        t_sg = getsingulart(i)
        return (i.t <= t_sg) ? t_sg*t_wu : t_sg + (1-t_sg)*t_wu
    else
        return t_wu
    end
end


==> workbooks/Baker.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "using Random, PyPlot, Statistics\n",
    "using LinearAlgebra"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 200x200 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "const a = 0.15\n",
    "const k = 4\n",
    "const b = 0.15, 0.5, 0.7, 0.35\n",
    "v(i,y) = expm1(a*y + b[i])/expm1(1)\n",
    "f(x,y) = (mod(k*x,1), v(ceil(Int,k*x),y));\n",
    "psi(y) = 0.3 + y/3 - cospi(y-0.05)/4#0.2+2*(y-0.4)^2 + expm1((y-0.4)^3)/6\n",
    "figure(figsize=(2,2)); xlim(0,1);ylim(0,1)\n",
    "plot(psi.(0:0.01:1),0:0.01:1);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "N = 500\n",
    "nu0h = Array{Float64}(undef,N)\n",
    "\n",
    "y = 1.0\n",
    "for i = 1:1000\n",
    "    y = v(rand(1:k),y)\n",
    "end\n",
    "for i = 1:N\n",
    "    y = v(rand(1:k),y)\n",
    "    nu0h[i] = y\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "theattractor (generic function with 1 method)"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function squareguy()\n",
    "    gca().set_aspect(\"equal\")\n",
    "    xlabel(\"\\$x\\$\"); ylabel(\"\\$y\\$\")\n",
    "    xticks((0:k)/k,[\"\\$0\\$\";fill(\"\",k-1);\"\\$1\\$\"]); yticks([0,1],[\"\\$0\\$\",\"\\$1\\$\"])\n",
    "    xlim(0,1);ylim(0,1)\n",
    "end\n",
    "function theattractor()\n",
    "    lines = [[0 nu0h[i]; 1 nu0h[i]] for i = 1:500]\n",
    "    attractor = matplotlib.collections.LineCollection(lines,\n",
    "            linewidth=0.5,alpha=0.1,zorder=1,color=\"k\")\n",
    "    gca().add_collection(attractor)\n",
    "    plot([0],[0],alpha=0); yl = ylim() # plotting something quite dummy just to get the attractor's ylim\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "# 4 methods for generic function <b>range</b>:<ul><li> range(start::<b>T</b>; <i>stop, length</i>)<i> where T<:ColorTypes.Colorant</i> in Colors at <a href=\"file:///home/cwormell/.julia/packages/Colors/yDxFN/src/utilities.jl\" target=\"_blank\">/home/cwormell/.julia/packages/Colors/yDxFN/src/utilities.jl:231</a></li> <li> range(start::<b>T</b>, stop::<b>T</b>; <i>kwargs...</i>)<i> where T<:ColorTypes.Colorant</i> in Colors at <a href=\"file:///home/cwormell/.julia/packages/Colors/yDxFN/src/utilities.jl\" target=\"_blank\">/home/cwormell/.julia/packages/Colors/yDxFN/src/utilities.jl:235</a></li> <li> range(start; <i>length, stop, step</i>) in Base at <a href=\"https://github.com/JuliaLang/julia/tree/v1.4.1/base/range.jl#L88\" target=\"_blank\">range.jl:88</a></li> <li> range(start, stop; <i>length, step</i>) in Base at <a href=\"https://github.com/JuliaLang/julia/tree/v1.4.1/base/range.jl#L91\" target=\"_blank\">range.jl:91</a></li> </ul>"
      ],
      "text/plain": [
       "# 4 methods for generic function \"range\":\n",
       "[1] range(start::T; stop, length) where T<:ColorTypes.Colorant in Colors at /home/cwormell/.julia/packages/Colors/yDxFN/src/utilities.jl:231\n",
       "[2] range(start::T, stop::T; kwargs...) where T<:ColorTypes.Colorant in Colors at /home/cwormell/.julia/packages/Colors/yDxFN/src/utilities.jl:235\n",
       "[3] range(start; length, stop, step) in Base at range.jl:88\n",
       "[4] range(start, stop; length, step) in Base at range.jl:91"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "methods(range)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 570x370 with 2 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(figsize=(5.7,3.7))\n",
    "cols = \"C\".*string.([0,2,3,7])\n",
    "alphas = range(0.15,step=0.07,length=4)\n",
    "subplot(121)\n",
    "for i = 1:4\n",
    "fill_between([(i-1)/4,i/4],[0,0],[1,1],fc=cols[i],alpha=alphas[i],ec=\"\",linewidth=0)\n",
    "end\n",
    "    plot(psi.(0:0.01:1),0:0.01:1,\"C4\",label=\"\\$\\\\mathcal{S}\\$\",zorder=1); #ylim(yl)\n",
    "    #xlim((xlim()[2]-xlim()[1])/2*[-1,1])\n",
    "    scatter(psi.(nu0h),nu0h,c=\"C1\",s=0.8,zorder=3)\n",
    "\n",
    "theattractor()\n",
    "squareguy()\n",
    "\n",
    "subplot(122)\n",
    "for i = 1:4\n",
    "fill_betweenx([v(i,0),v(i,1)],[0,0],[1,1],fc=cols[i],alpha=alphas[i],ec=\"\")\n",
    "end\n",
    "#     plot(psi.(0:0.01:1),0:0.01:1,\"C4\",label=\"\\$b(\\\\mathcal{S})\\$\",zorder=1); ylim(yl)\n",
    "    #xlim((xlim()[2]-xlim()[1])/2*[-1,1])\n",
    "fsingpts_v(i) = getindex.(f.(psi.(nu0h),nu0h),i)\n",
    "scatter(fsingpts_v(1),fsingpts_v(2),c=\"C1\",s=0.8,zorder=3)\n",
    "\n",
    "theattractor()\n",
    "squareguy()\n",
    "\n",
    "# subplot(133)\n",
    "# theattractor()\n",
    "#     plot(psi.(0:0.01:1),0:0.01:1,\"C4\",label=\"\\$\\\\mathcal{S}\\$\",zorder=1); ylim(yl)\n",
    "#     #xlim((xlim()[2]-xlim()[1])/2*[-1,1])\n",
    "#     scatter(psi.(nu0h[1:300]),nu0h[1:300],c=\"C1\",s=1,zorder=3)\n",
    "# squareguy()\n",
    "\n",
    "tight_layout()\n",
    "savefig(\"../figures/Baker.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.3755555555555556"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "2/9*1.3^2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.4.1",
   "language": "julia",
   "name": "julia-1.4"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.4.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> workbooks/Bayesian.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "┌ Warning: JLD incorrectly extends FileIO functions (see FileIO documentation)\n",
      "└ @ FileIO /Users/caro/.julia/packages/FileIO/JA3Vl/src/loadsave.jl:215\n"
     ]
    }
   ],
   "source": [
    "using Random, PyPlot, Statistics, JLD, StatsBase, Distributions\n",
    "using LinearAlgebra\n",
    "\n",
    "const T = Float64 # just getting the picture\n",
    "const p = T.((180//100,35//100))\n",
    "\n",
    "include(\"../simulations/cool-intervals.jl\")\n",
    "L = load(\"../simulations/Conjecture2.jld\")\n",
    "T==Float64 && (endmean = convert(T,mid(2mean(L[\"tobsv\"] .* L[\"wrespv\"]) / mean(L[\"wrespv\"]))))\n",
    "\n",
    "# perfect obs stuff\n",
    "    correlf = 2Interval{Float64}.(L[\"trespv\"] .- L[\"tobsv\"] .* L[\"wrespv\"])\n",
    "    correlf_m = vec(mean(correlf,dims=1))./mean(Interval{Float64}.((L[\"wrespv\"])))\n",
    "    correlf_s = vec(mapslices(sem,correlf,dims=1))./mean(Interval{Float64}.((L[\"wrespv\"])))\n",
    "    correlf_ci = quantile(TDist(99),1-0.01/100) * correlf_s;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "fuzzy_sampler (generic function with 3 methods)"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function fuzzy_sampler(noise_std,len=200_000,obs=0)\n",
    "    # start with the backward-invariant unstable manifold between w_0 and w_1\n",
    "    beta = (p[1]-sqrt(p[1]^2+4p[2]))/2; alpha = -beta/(1+beta)\n",
    "    x_ref_end = -alpha/beta; x_ref_start = 1-p[1]*x_ref_end\n",
    "    Q = [1 -beta; beta 1]/sqrt(1+beta*beta)\n",
    "    Is = Q[2,:]*alpha .+ sqrt(1+beta*beta)*T.([1,0])*[x_ref_start x_ref_end]\n",
    "\n",
    "    # spinup\n",
    "    for i = 1:10000\n",
    "        Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "    end\n",
    "    \n",
    "    attractor_endpts = Array{Float64}(undef,2,2,4000)\n",
    "    ch = Array{Float64}(undef,len)\n",
    "    cwh = Array{Float64}(undef,len)\n",
    "    attractor_endpts = Array{Float64}(undef,2,2,4000)\n",
    "    samplepth = fill(NaN,2,len)\n",
    "    sampleptw = fill(NaN,len)\n",
    "    for i = 1:len\n",
    "        Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "        ptx = obs+randn()*noise_std\n",
    "        QIs = Q*Is\n",
    "        i<=4000 && (attractor_endpts[:,:,i] = Float64.(mid.(QIs)))\n",
    "        ch[i] = c\n",
    "        cwh[i] = cw\n",
    "        if maximum(QIs[1,:]) >= ptx >= minimum(QIs[1,:])\n",
    "            samplepth[1,i] = ptx\n",
    "            QIs_shft = QIs .- [ptx,0];\n",
    "            samplepth[2,i] = (QIs_shft[2,1]*QIs_shft[1,2]-QIs_shft[1,1]*QIs_shft[2,2])/(QIs_shft[1,2]-QIs_shft[1,1])\n",
    "            sampleptw[i] = 1/abs(Is[1,1]-Is[1,2]) # this is wrong, but what can you do\n",
    "        end\n",
    "    end\n",
    "    return samplepth, sampleptw, attractor_endpts, ch, cwh\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "3-element Vector{Symbol}:\n",
       " :sampK\n",
       " :sampleconv\n",
       " :samplesizes"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# sampK = 50\n",
    "# samplesizes = [10.0 .^(-(1:2:7));0]\n",
    "# runs = 10\n",
    "# sampleconv = Array{Float64}(undef,runs,sampK,length(samplesizes))\n",
    "# for j in eachindex(samplesizes)\n",
    "#     for r = 1:runs\n",
    "#         samplepth, sampleptw, attractor_endpts, ch, cwh = fuzzy_sampler(samplesizes[j],div(4*10^7,runs));\n",
    "#         samplepth = samplepth[:,.~isnan.(samplepth[1,:])]\n",
    "#         sampleptw = sampleptw[.~isnan.(sampleptw)]\n",
    "#         for k = 1:sampK\n",
    "#             sampleconv[r,k,j] = 2mean(samplepth[1,:].*sampleptw)/mean(sampleptw)\n",
    "#             if k!=sampK \n",
    "#                 for i = 1:size(samplepth,2)\n",
    "#                     samplepth[:,i] .= smap!(samplepth[:,i],p)\n",
    "#                 end\n",
    "#             end\n",
    "#         end\n",
    "#     end\n",
    "# end\n",
    "# sampleconv .-= endmean;\n",
    "# save(\"../simulations/sampleconv.jld\",\"sampleconv\",sampleconv,\"samplesizes\",samplesizes,\"sampK\",sampK)\n",
    "@load \"../simulations/sampleconv.jld\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAcIAAAEiCAYAAABqXNLHAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nOydeXhU5dm47zNbMpOVrBDIwr7IEgggqEgAWUVRq1hrrdaVglKLrb/P0kpLrba2In4VKdVWbb9qwd0qoAhI2JFAWEOAkJB9XyfrLOf3x5mZTJKZZCYLSeC9r2suJue873ueMyTznOd5n0WSZVlGIBAIBIJrFFVPCyAQCAQCQU8iFKFAIBAIrmmEIhQIBALBNY1QhAKBQCC4phGKUCAQCATXNEIRCgQCgeCaRihCgUAgEFzTCEUoEAgEgmsaTU8L0JexWq3k5eUREBCAJEk9LY5AIBAInJBlmerqaqKiolCp3Nt9QhF2gry8PKKjo3taDIFAIBC0QXZ2NoMGDXJ7XijCThAQEAAoH3JgYGAPSyMQCAQCZ6qqqoiOjnZ8V7tDKMJOYHeHBgYGCkUoEAgEvZT2tq5EsIxAIBAIrmmEIhQIBALBNY1QhAKBQCC4phF7hAKBoE9isVgwmUw9LYagB9FqtajV6k6vIxRhB9iwYQMbNmzAYrH0tCgCwTWHLMsUFBRQUVHR06IIegHBwcH079+/U7nckuhQ33GqqqoICgqisrJSRI0KBFeI/Px8KioqiIiIwGAwiGIW1yiyLFNbW0tRURHBwcEMGDCg1RhPv6OFRSgQCPoMFovFoQRDQ0N7WhxBD6PX6wEoKioiIiKiw25SESwjEAj6DPY9QYPB0MOSCHoL9t+FzuwXC0UoEAj6HMIdKrDTFb8LQhEKBIJrkpqaGiRJQpIkampqelocQQ8iFKFAIBD0cQoKCpg7dy5+fn4EBwf3tDjN+M1vfkN8fHxPi9EmQhEKBALBFeChhx5yWKBarZYhQ4bw85//vEus0VdffZX8/HxSUlI4f/58F0gLcXFxrF+/vkvW6u2IqFGBQCC4QixYsIC3334bk8nE3r17efTRR6mpqWHjxo0dWq+xsRGdTkd6ejoJCQkMHz68iyW+NhAWoUAgEFwhfHx86N+/P9HR0fzgBz/g/vvv59NPP3WcP3v2LIsWLcLf35/IyEgeeOABSkpKHOcTExN58sknWbVqFWFhYcydO5e4uDg++ugj/vnPfyJJEg899BAAlZWVPP7440RERBAYGMjs2bM5ceJEM3k+//xzJk+ejK+vL2FhYdx1112O61y+fJmf/exnDivWHVlZWSxZsgR/f38CAwNZunQphYWFrcZt2rSJ6OhoDAYD99xzT7OCCN9++y1Tp051uHZvvPFGLl++3KHPuCMIRSgQCPo0sixTU1PToZedjs7vbD0SvV7vCPvPz89n5syZxMfHc/ToUbZv305hYSFLly5tNufdd99Fo9Gwf/9+Nm3axHfffceCBQtYunQp+fn5vPbaa8iyzK233kpBQQFbt24lOTmZSZMmMWfOHMrKygD48ssvueuuu7j11ls5fvw4O3fuZPLkyQB8/PHHDBo0iLVr15Kfn09+fr7bz/6OO+6grKyMPXv2sGPHDtLT07n33nubjbt48SJbtmzhv//9L9u3byclJYUVK1YAYDabueOOO5g5cyYnT57k4MGDPP7441c2MlgWdJjKykoZkCsrKz2es+/LN+WPVg+TD/4mUt7292e7UTqB4Oqjrq5OPnv2rFxXV+c4ZjQaZaBHXkaj0WPZH3zwQXnJkiWOnw8fPiyHhobKS5culWVZln/961/L8+bNazYnOztbBuS0tDRZlmV55syZcnx8fKu1lyxZIj/44IOOn3fu3CkHBgbK9fX1zcYNHTpU3rRpkyzLsjx9+nT5/vvvdytvbGys/Oqrr7Z5T19//bWsVqvlrKwsx7EzZ87IgHzkyBFZlmV5zZo1slqtlrOzsx1jtm3bJqtUKjk/P18uLS2VAfnbb79t81rucPU7YcfT72ixR9gBvK01WlNdwZevP8DAhu+YSh1aDSDDnsz/A/7YrbIKBILewxdffIG/vz9msxmTycSSJUv4y1/+AkBycjK7d+/G39+/1bz09HRGjBgB4LDa2iI5ORmj0diq+k5dXR3p6ekApKSk8Nhjj3XqflJTU4mOjiY6OtpxbMyYMQQHB5OamsqUKVMAiImJYdCgQY4x06dPx2q1kpaWxsyZM3nooYeYP38+c+fO5ZZbbmHp0qUuS6Z1F0IRdoAVK1awYsUKRx07dyTvfp/LO3/LVF0xS61mx/E8SU2UbCFWU38lxBUIrmoMBgNGo9HreTU1NURGRgJQWFiIn59fh67tDbNmzWLjxo1otVqioqLQarWOc1arldtuu40//rH1w7GzUvBETqvVyoABA/j2229bnbOnV9jLk3UGWZZdujDdHbdjP2f/9+2332blypVs376dzZs386tf/YodO3Ywbdq0TsvoCUIRdhOf/2o4CzVFJGgAKxgliaPmEPpN/wX9YsbCh4uJsZq5dGofQ8bd1NPiCgR9FkmSOqTEnPHz8+v0Gp5eZ9iwYS7PTZo0iY8++oi4uDg0ms59NU+aNImCggI0Gg1xcXEux4wfP56dO3fy4x//2OV5nU7XrtdrzJgxZGVlkZ2d7bAKz549S2VlJaNHj3aMy8rKIi8vj6ioKAAOHjyISqVyWLkAEydOZOLEiTz33HNMnz6d995774opQhEs0w1YzGZu0RajBS6gY7tuMjx1lsTfXWLCop8QM3YG+ZIaFXBqx+s9La5AIOgFrFixgrKyMu677z6OHDnCpUuX+Prrr3n44Ye9bvl2yy23MH36dO644w6++uorMjMzOXDgAL/61a84evQoAGvWrOH9999nzZo1pKamcurUKV5++WXHGnFxcSQlJZGbm9sscrXldcaPH8/999/PsWPHOHLkCD/60Y+YOXNmMxeur68vDz74ICdOnGDv3r2sXLmSpUuX0r9/fzIyMnjuuec4ePAgly9f5uuvv+b8+fMORXrkyBFGjRpFbm6utx+pxwhF2A2cT/4agyxjBQb89DQLfrkT/5CoZmMyLTa3RFnKlRdQIBD0OqKioti/fz8Wi4X58+czduxYfvrTnxIUFIRK5d1XtSRJbN26lZtvvpmHH36YESNG8P3vf5/MzEyHOzgxMZEPPviAzz//nPj4eGbPns3hw4cda6xdu5bMzEyGDh1KeHi42+t8+umn9OvXj5tvvplbbrmFIUOGsHnz5mbjhg0bxl133cWiRYuYN28eY8eO5Y033gAU9/K5c+f43ve+x4gRI3j88cd58skneeKJJwCora0lLS2tW5swi36EncBdr6uvNj3J/Px/USipiVxT5nLuF89PZLHqEofRc/1vCq6UyAJBn6a+vp6MjAwGDx6Mr69vp9aqqalxBKYYjcYr4hoVdD1t/U542o9QWITdQF3RaQAK2wjKNcTOBGCoqgGL2ex2nEAgEAi6F6EIuwFNQwFbLVP5Q8MTvLQtlXf2Z7D9dAEncyooqq7HapWZeuf/wwyEWa0c+ervPS2yQHDN4efnhyzLyLIsrMFrHBE12g34S0aeNj1CBQEc2HOp1XmtWiI6xMDT1tHcrkol9/gWuPWJHpBUIBAIBMIi7Aa0ah8qCEBC5qEb4lg4tj/x0cFEBvogSWCyyFwqruFTs+IeNdS3VpYCgUAguDIIi7AbqJXDAAjR1POb269rds5ksfL3fRn8Yds5SiQlSXagVjQFFQgEgp5CWIRdTGnBZSosEQDEhbXed9CqVQyxHa/TKwmow2ikqqzoygkpEAgEAgdCEXYxqfs2kyErlt7o2IEux0QEKiG+RnUwNZKEnyxz4JM/XTEZBQKBQNCEUIRdTGnGITLk/gAMCQ9wOSYy0AeA4uoGLlqV99WXd18ZAQUCgUDQjGteEX7xxReMHDmS4cOH89Zbb3V+weoMhyIc7MI1ChDmrwTNmK0yFy2K1diP1o0sBQKBQND9XNOK0Gw2s2rVKnbt2sWxY8f44x//6Gha2VF8LJVktqMItWoVoX46AMoDEgCI1dR16roCgUAg6BjXtCI8cuQI1113HQMHDiQgIIBFixbx1VdfdWpNq9qHenxQYWFQP/dtTiIClH3CgHF3AzDYaiL9zKFOXVsgEAiuBGlpacTHxzteer2eTz/9tKfF6jB9WhEmJSVx2223ERUV5Sj+2pI33njDUYMuISGBvXv3Os7l5eUxcGBTQMugQYM6XeG8TlJSJ8LUNWjU7j/eCNs+oRQ+mhJJhQY48dX/duraAoFAcCUYOXIkKSkppKSksG/fPvz8/Jg7d25Pi9Vh+rQirKmpYcKECbz+uutWRps3b+bpp59m9erVHD9+nBkzZrBw4UKysrIApXlkS9pqJtkeFrOZKquSOhEdpG1zbKTNIiysaiDToryXRScKgeCKYa2tJXXUaFJHjcZaW9vT4vRZPv/8c+bMmdOny9T1aUW4cOFCXnjhBe666y6X59etW8cjjzzCo48+yujRo1m/fj3R0dFs3LgRgIEDBzazAHNycpp1gm5JQ0MDVVVVzV7OpH23lRyrsj84dtjgNmW3W4RF1Q2UoCjPCE15O3cM+Vnn2fHpxnbHCQSCaxNPPGXQtrfMG7Zs2cK9997bGZF7nD6tCNuisbGR5ORk5s2b1+z4vHnzOHDgAABTp07l9OnT5ObmUl1dzdatW5k/f77bNV966SWCgoIcL3tHZjtZJ7Y7IkaHR4W1KZ89l7Cwqh59zM2ArRNFGw04TaZGLr1zM4kp/8O3H7zsdpxAILh2ac9TBu17ywASEhIYO3Zsq1deXp5jTFVVFfv372fRokXdek/dzVWrCEtKSrBYLI4mlHYiIyMpKFD6/2k0Gl555RVmzZrFxIkT+cUvfkFoaKjbNZ977jkqKysdr+zs7Gbn64vPOCJGh7iJGHXIEaBYhIXVDSTc8QsAoqwWjnz9rts5H7x8Bzda69AClRe+aXN9gUDQOzl06BBz5swhLCwMSZKavSoqKjq9fnueMmjfWwaQnJzM6dOnW72iopqajH/22WfMnz+/070he5qrVhHaabnnJ8tys2O3334758+f5+LFizz++ONtruXj40NgYGCzV7Nr1ReRJStuzsHhbStCu0VYXFWPf1gMWbayr1nJ/3E53lhVTrz1u6ZrNVa2uX6vwmrtaQkEgl7BiRMnSExMZMKECSQlJbF9+3ZCQkKYNWsWmzdvJjg42DH2xRdfxN/fv81XR9yZnnjLPOVqcIvCVVx0OywsDLVa7bD+7BQVFbWyEr1lw4YNbNiwoZUbs0Hli9miQUujIxjGHZFOe4RWq0y2xY8YdSX6+osux3/yymIekBodP2stxk7dwxXjxH/g85Ww9J8wckFPSyO4CpFlGbnO+zxcq9McawfmA0h6vVcBditXrmTJkiWsW7cOgDFjxnDfffdx+PBhli5d2mzssmXLWh1riXPUu6d44i3zhMrKSo4cOcJHH33ktQy9jatWEep0OhISEtixYwd33nmn4/iOHTtYsmRJp9ZesWIFK1asoKqqiqCgIMfxWklxq4arKlGp2v7jcK4uU17bSLVPLJhPEuWiE0VRXiY3aNLAgqM2qU6u79Q9XCkqj75HkKWBxt1/QCcUoaAbkOvqSJuU0Kk1Ltx4U4fmjTyWjGQweDS2sLCQffv2sWvXrmbH/fz8XCrTkJAQQkJCOiSXJ7TnLWuPoKAgCguvjopYfdo1ajQaHbksABkZGaSkpDg2fFetWsVbb73FP/7xD1JTU/nZz35GVlYWy5Yt6xZ5KuVwAKIMrdMyWuJcXaawqoHI8YqyHi41UlVe0mzs9jfuYKjFRLUkscekBOHopYauFL1bqC4pIf+S4mrRFRyHMtF3UXDtkpycjNVqZcKECa2OT548udX47nKNdqe3rK/Spy3Co0ePMmvWLMfPq1atAuDBBx/knXfe4d5776W0tJS1a9eSn5/P2LFj2bp1K7GxsV0uS0leOsVW5ZdoZGx0O6MVIgJ8KTE2Ulhdz80LfkLDsd8SZLWy9dN1LPrxiwBcTD3KbJ8ssMBR1SiqVCagGD/J3OX30NUEhIURqLOC/bngxGaY9VyPyiS4+pD0ekYeS/Z6nrWuzmEJDt+/D5XefSWotq7t8fVse+V1dXWOvcBTp06RlJTE2rVrW43vLtdod3rL+ip9WhEmJia6TIp3Zvny5SxfvrxLr+tqj/Dc/g8cEaPjRw73aJ2IQB/O5kNxVQNqXQQX0TGSRqoyvgEURXjo/37ID7UWylFx06ptfPDKXWAFP5X7NIveQk7mecJxkvPE+5D4P9CJogUCQUskSfLYPekOlV6PqpNrtMf111+PXq/n2WefZfXq1aSnp/PUU0+xbNkybrjhhlbjO+oaNRqNXLzYFGtg95SFhIQQExMDKEbDAw88wOTJk5k+fTp/+9vfutVb1tvp04qwp3C1R1iWeZgMq/I0NSzSdfulljRVl1H2+/IsQYxUFxOE4rI4fuBL5voWgQVOGaZys18/8A2FWvCn9yvC3ds28YDtOaVGkvCruAxZhyB2etdcwGoFVZ/27guuIcLDw9myZQvPPPMM48ePJzo6mmXLlvHzn/+8S6/TnqcMuKLesr6AUIRdRENVDrkoe4RxoZ6VGnKuLgNgDroOjN8Sq1Ui2FK3rmSixkIRam786ScA6Pz7Qy0E0vtTEvJyDoEWylUqvjXoudNYAyfe6xpFeHEn/PtuuO01mPSjzq8nEFwBFi9ezOLFi7v1Gp54yqB7vGV9FfE43UXUWJVnCgO1hNiCYNrDuboMwMjZiltimKWRLX//FQt1SkuoS2HzUfsobhtDyGDbdWQw9+6AGZO6GIAijZrP/W0PB2c+BVMXtJw69yXIVjj8t86vJRAIrmmEIuwAGzZsYMyYMUyZMsVxzKjqB0C4VOZxCHJEQHOLMGbiAiolFTpgYMGb9LNayZU1TPvJvxxz+kUNb3KK1naud2J3owpU8h4rLWqSfX0olXXQUKUosc5Slq78W3gKyi93fj2BQHDN4pVrdPDgwR3qzvD000+zcuVKr+f1VlztEVba3KIRPiaP14m0WYRFNosQSSLD4kO8qo4bTcqx4iE/ZKC66b8patBwKlQqQq1WjIXp+Ae6LxLuFTUlkHUQRi4ClbrTyx3/bjcBGsV9a27wQ5YkvsXA92hUkuxtfRg7TGl60/vz2+H6Jzq3nuCaQ2UwMPpcak+LIegFeKUI7Rut3hIXF9eheX0FU2MDZbb2S0MiPY/yalldRqWSKJHCASUPMlPWEf/Aq83mXDb1Y7t5KWukDynNPov/8I4lArfiq1/Cyc1w9z9g7Pc6vdyupM0MtNmuGr9BQDmf+fvyvRogfSdUF0BA/44tbqqDSqc6r2lbhSIUCAQdxitFOHPmzO6So09z8djXZNnaL02O97zCRcvqMqH+Puijb4ac/wOgfuLPWkVF/n7redIab2eMppj4ggtddg/5p3cwACg4+jH9u0ARXig5zaR+iiIMi50Epp2cDNViCUpAnZcMpz6AG57q2OL2xHyVFqwmyNwH9ZXgG9T2PIFAIHCB2CPsAC33CHNO7yRDVlyUo2M8t3JaVpcBuPGBP5Ir+3NeN5hRS5onn5stVi6VKDVGP7TcTEN5TqfvxY7aqhTxLr/UsZ5kLcnXVxJuVhRhzPjZ+DbIWNQSF/SjlAEp74MHkW0uKbXlSA2YAGEjwGqGCzu6QGqBQHAt0ilFaDKZyM7OJi0tjbKy3h240ZWsWLGCs2fP8t13SjeIipJLlKBYI3HttF9qSbgtl7Co2rZP6OPPwN/mMuKXKa0Sz3PK6zBZFOWRIg8ns6qLqsvIMsE2N2a41LrWqbeYGhvI6y8TYSs4oAmJIcJWNe6b4gZQ66DoDBSc6tgF7IowdBiMXKi8T9vWSakFAsG1iteK0Gg0smnTJhITEwkKCiIuLo4xY8YQHh5ObGwsjz32mENBXCtUNCrKKYhK/H28S8107BNWtZ8KYbcG7eytHerVtdxhqSnFnvARJpmhvqpT6+3++j+YdBBqr7wTMICQauUKaeWXm5TXCdctp9rFHigTOgxG3qq8v7ADLJ4HKgkEAoEdrxThq6++SlxcHG+++SazZ8/m448/JiUlhbS0NA4ePMiaNWswm83MnTuXBQsWcOFC1+1h9WaMKJVkwqVSr+e2rC7TFpeKFWtNj6IQ95jGY7Z0PrG+8PyRZj+b8k93ar2Dx7cRarGgBpDU4BdOuKwEERVJZTDhB8rAU1s6prwcFuFQGDQZDGHQUAmX93dKboFAcG3ilfly4MABdu/ezbhx41yenzp1Kg8//DAbN27kH//4B3v27GH4cM/qbvZlqm3tl8I0tV7PbVldpi3SbYpwgnSYNHkq5QSx92IJs0ZGeH1dZ3JS9xHl9HPGwS2MGNy69qGnZNZeItxhDfYHlYq4sJFAIaWBjTBsjqK8aoohfReMmO/dBZxdoyo1jFgAKf+nuEeHJHZYboFAcG3ilUX4wQcfuFWCzvj6+rJ8+XIeffTRDgvWlyiTldZIg4K9L9rbsrpMW1wqVizBfhSzRK1YPx8mdz5gpir/bLOfqzMPdWq9gqBaIs1OihCYOE6pfVgSAvUWM4y3VdVPec+7xWvLoNZmeYcMUf4dtUj5N21rxwNwBALBNUuXRo2Wl5eze/duXn311fYH92FaRo3m29ovTRwz3uu1WlaXaYuMEsUi9KeKu9V7ANhxppDK2s7tjZlr8gAcFWv09bkdXquspID8CJwsQiWaduqMRY7I0e8Ofw0Tvq+cT9sGdeVeXMCWOhEQBT7+yvshiaDxhYosKDrrbqZAIBC4pMOKMCMjg08++YQ1a9awZMkSYmNjCQsLY86cOTz//PNdKWOvo2XU6GVZcU1OmTTJ67VaVZdxQ3W9yaEsA9X1XCddZqR0mUaLlc9P5nl9XWc0ZkURndUpAS3hkvcuXjtff/kuFrXEoDpbRKtNEfoYDITbDLnkEzuh/3iIGAOWBjjziecXcN4ftKPza3KJntvaYdkFAoHnaDQa4uPjiY+P7/PeP68V4cyZMwkODmbo0KE8/PDDfPPNN/Tv35/c3Fz+/ve/c/nyZaqrq7tD1l6LET8krMSEeO8atUeNFhuV6jLusFuDYf4++Pj4IUlwjzoJ6Lx7VI+t24VFkSVcMkNDx/4Pj19QZIqptd2LUwm4kCotAJeKzympIRPuU06c3OL5BZz3B50Z6eQe7QSZx46xZeIkvvnTnzq1jkBwtRMcHExKSgopKSm89dZbPS1Op/BaER48eJAVK1aQnZ1NeXk5+/fvZ9OmTUiSxNSpU4mO9qw7+9VGGKX4ar2v0WmvLmOyKNVl3GGPGB0S5ofWEIkFuEO9H40KTmRXcKGw4w8ffmrFtVpbH0yxWvmVqM8+3qG1smXFOh1gteVABjQpwnCLUpi8SLaZhqNt7WhyjnreScOdIhyxQPk37xhU5Xstt51Dzz7LuLo6qv/1fx1eQ9A3qDXVMu7dcYx7dxy1po57QQR9H68V4eHDh9m7dy8rVqzg/Pnz3SFTnySsA6kT4Lq6jCvsgTJDwv3oFxRBpUpFmFTFrMF6oHNWYZCk7OeFhF7HJY1itaUf8MJKc6IwVFGqkVpbQLKTIowJUZRXaYDtPvsNBn2IUiat0MOUDXeKMCASBk5W3p/vWHK9sayM0JJs/rpQRUm4+4cSgaA3k5SUxG233UZUVBSSJPHpp5+6HPfGG28wePBgfH19SUhIYO9e76pKVVVVkZCQwE033cSePXu6QvQew2tFOHHiRJKSkli6dCnz589nxYoVFBUVdYdsfYpQVceT0FtVl3FBus01OiTcj9CQKCpsltvdtq2yj4/ndjin0F5VJiw6ngKzoghrsw57vU5G2gmKQhVLMMhmZTorwgnX3QwokaON5kbFPRo1UTmZe6z9C8gylNqCZVoqQnCKHu2YIvz2D3/g89kadsWrSJquwtTQu/s9CgSuqKmpYcKECbz++utux2zevJmnn36a1atXc/z4cWbMmMHChQvJyspyjElISGDs2LGtXnl5itcnMzOT5ORk/vrXv/KjH/2IqqrOFeLoSTocLPODH/yAM2fOEBwczHXXXYfVasVisbQ/8SrAVT/C/n4db13kSXWZJteoPxGR0VTYWiXNCqsixE9HcXUDey+UeH3t4rxL9JMVBRo3fg6lDYqFaWj03r341ddK38SoMgvqRlsVHKc9wmkzb8OnUcaskTh2bLdycKAtwCjPA1dsdQGYapQk/X6xrc/b9wkv7YEGY+vz7VBwaBt7ximKvMYgkXuqgyXgBII2OHToEHPmzCEsLAxJkpq9KioqOr3+woULeeGFF7jrrrvcjlm3bh2PPPIIjz76KKNHj2b9+vVER0ezceNGx5jk5GROnz7d6hUVpWQd2/8dO3YsY8aM6dMewk6lTxgMBn7/+99z+PBhFi9ezJw5c/jzn/9MXV0XdCDvxbSMGgUYGTe4w+tFtmMRWq0yGSVNrtGoQcMcFqGpPJMl8covZEfcoxePfQ2AGRgwPIFalAjYiA5EjqbmJgMwqsz2UKA1gE+g47whMIjwUiWI5jvbdR0WoSeK0O4W7RcHam3r8+GjlHOWBri02yvZz+3axdFpVmSVogiNesg/edKrNQSC9jhx4gSJiYlMmDCBpKQktm/fTkhICLNmzWLz5s0EBwc7xr744ov4+/u3+fLWnQnQ2NhIcnIy8+bNa3Z83rx5HDhwwKM1ysvLabB5THJycjh79ixDhgzxWpbegneFMd0wZMgQPvvsM3bs2MHTTz/NK6+8Qn5+xwMW+iI333RLh+faq8u42yMsqKqn3mRFo5KIDjFAcBzf2dozGQvTufumH/P2/kx2nC2koraRYIPO5TquKMpUlFe5pCZcpcYQMQnKzhAuWZTIUZ8Aj9fK0yn7pKPUwUCW4hZtUTg8pFJDzgAr6YW2fL8om0VYfA4aa5RUCHe42x+0I0lK7dFDG5Q0itG3eSz7jrf+yIF5TbIafaHsXJrH8wU9hyzL1Jm9f/h2ntOR+QB6jd6rZuUrV65kyZIlrFu3DoAxY8Zw3333cfjwYZYuXdps7LJly14eySMAACAASURBVFoda8nAgQO9lrmkpASLxUJkZGSz45GRkRQUFHi0RmpqKk888QQqlQpJknjttdcICfG8F2tvo0sUoZ25c+dy8uRJ/vKXv3Tlsr0eDWaGDoxsf6Ab2qsuY3eLxoQa0KpVoNZhlBVF2FCWw3VRQYwZEMjZ/Cr+eyKPB6bHeXztuvIMACplNeFA/LQ7Kf7q34RbrNRcOoLf6DkerWOxWMiLtAISE/oPgYKTzfYH7YSZg4EyCi3FyoHAAcq46nzIPwGxbZR2a08RglLQ+9AGpWu91aKUYGuHhpoajsTmIEsqhjSEccmnBKMv1GRmtDtX0PPUmeu4/r3rO7VG4pbEDs07/IPDGLSepU0VFhayb98+du3a1ey4n5+fS2UaEhLSrcql5TVlWfZYqd9www2cuoq2DrxyjTpvpLpDrVbz9NNPA5Cb2/EKJX2JcKkEjbrjXub2qsvYu04McWrxVGNRrmetUQKV7k4YBHjvHpUbFIVUbVWeiSYkJJJhczteOOB5d4ij+7ZR5S+hsspMHG7rORjYWhFGBynuk1J/p3u1W4XtBcw4uk4MpaCmgNX7VnOx/GLzMTHTwTcY6sog+0jrNVzw77/8ipRRKiSrzO9uVZ7UZZVEXZlnT8cCgSckJydjtVqZMGFCq+OTJ09uNb67XKNhYWGo1epW1l9RUVErK/FawSuLcMqUKdx+++089thjTJ061eWYyspKtmzZwmuvvcYTTzzBU091sAt5HyIM74NUnGmvuowjUCbc33Gs1qYIpXqloe6S+Che3JrKiZxKzhdWMyLSM5emD0r+Ya2syKBWq22Row3U53kQyWkj6cBHEAWRxaAfYMtpDGjdpHjcqJug5iglITImswmtRgsDJ0Lal0oOYFs4VZV5cfuv2W08RHHmJf72w/ebxqg1ShHvk5uVNWOntyv7Fw07FdmyAxg/cCJaqwqTyoqlodKjexf0LHqNnsM/8D7Kuc5c57AEv136LXqNvkPX9hSrVQlKq6urc+wFnjp1iqSkJNauXdtqfHe5RnU6HQkJCezYsYM777zTcXzHjh0sWbLE6/WuBrxShKmpqbz44ossWLAArVbL5MmTiYqKwtfXl/Lycs6ePcuZM2eYPHkyf/rTn1i4cGF3yd2r6Cd17guzZXUZlaq5eyK9uLVFWGdRXH5as3Iu1N+H2aMi+PpsIR8dy+G5haM9urZBreTLNaqbFGdpowE0RvxNhR7fw8WKcxAF/av8FDcnKPVAWzAt8Ta0n76KSStx8sx+EiYkNlmEbQXMWMxgc+PWB0Wzv+wQ6CC96EzrsSMX2hThNpj3Qptyb0v6DxfiZFRWmSdueAYAP8lABUYklUif6AtIkuSxe9Ideo2+02u0x/XXX49er+fZZ59l9erVpKen89RTT7Fs2TJuuKH1lkBHXaNGo5GLF5s8JRkZGaSkpBASEkJMTAwAq1at4oEHHmDy5MlMnz6dv/3tb2RlZbFs2bKO32Afxit/XkhICH/+85/Jy8tj48aNjBgxgpKSEkffwfvvv5/k5GT2799/zShBgFBd5zrFt1ddxpVFWGdWnmF85KZN/ltGK26Ns3me5/P4qxXZJX2T9VavUlyakV5Ejhb42ZS1YaiTImxtEQaFRRBpqz1w+Mh25Y09crTskvsC3BWXwWoGjZ4vLu6j0RYPVBpsxWRtUXQ89kbbyYvt9jt84zulQPyk0xI333I3AMG+ytO6zlfCYu7c/61AYCc8PJwtW7Zw5MgRxo8fz8qVK1m2bBnr16/v0uscPXqUiRMnMnGi8ne1atUqJk6c2KwG9L333sv69etZu3Yt8fHxJCUlsXXrVmJjXaQlXQN0KFjG19eXu+66q808lWuJ6LCwTs23V5cpMTZSVN1AqL+P41y9yUJepaLshoQ3WYSNZh3owCA3fdEPClHcNLkVnkfABaosYAW/8KYAFP8BU6HwhMeRo3U11eT1lwGJ6Qm3wrmXbYu3tggB+lWoyelv5YK9AbAhREl7KM9UrMKhs1tPctof3LL/76C0gMSiljidfpSJw51coIZQkFQgW6GmxOVeJcDBnANkhtWiMcvM9W0KCgoJDCezOId6vUTemTNEt9jTEQg6yuLFi1m8eHG3XiMxMRHZg3Zky5cvZ/ny5d0qS1+hU3mEGRkZvPPOO7z//vt9OpnSW1om1E+ZfFOn1wx306k+o6QGWYZAX42jFBtAo21PTy9ZwKxYkdH9FNdObnmdR38IxuoK+qHsW0QOa9rznTxjqaPmaHla+5vxu7b+m3ofCZ9GmVmz7m6q9enCIgQIMym5hQUWJ9drewEztv1BU78YzgeVARBkVO5x377Pmo9VqZXGvwA1rqseybLMS1/9GoCbj1tZ8vPfOM4F+yo1UY16yEs54VoegUBw1dBhRbh+/XqGDRvGT3/6U5588klGjRrFlClTOHHi6v/iaJlQHx8/pZ0Z7eOuukxGSZNb1Dm0WZb8HP0D7e7E/kG+qCRoMFspMbZfK/PU8X2E2aoBDRzdpMxHj51KpspWc/Rg+zVHvzu1Q7l+kYTOXKMktIPL9AmAQQFxAJT5OSn99irM2BThseJCLBqJmEKZ4enK55GWk9J6vL8t+s1Y7HK5vbl7ydAUoTPJjL/cH79+/RzngnyCAKjxhdJzqa7lEQgEVw0dVoS///3vee655ygvL6e0tJT09HRmzJjBDTfcwL59+7pSxl6PNwm17nBXXeaSi0AZAL3anypbUr29Y7tWrXJEoOaUt7+/l3XxCHqb5agOaq607DVHTQUulEwLLjdeBiCqLlgpgwZKMW2Nj8vxY4ZPA6A4RMZqK+/WbsCMTRHur1ZSeIZf0hGqCgcgX3Zh9fkr51xZhFbZyquH/gzAgqMyUx59utn5QJ1isRp9JWozM13LI+jzGLQGTj14ilMPnur2QBlB76bDitBoNPLQQw+hsn0ZDx48mHXr1vHcc8/xzDPPdJmA1wruqss0Bco0V4T+voGOMmt2RQgwqJ/n+4QVtuoutUhUmLXsu1DicKmWNSrX8ze7tqicKQhWlPfIsHFQbWsS7GZ/EOCGWXegNcuYtBKnz9ly/QZMACSoyoVqF9Gqtj3CY6HKPSeOuZshkdcBUBLowvr1U0rFYWytCHdm7eRiTQb6BpkJR2D8ktubnbdbhEY9WDystCEQCPouHVaE48eP5+DBg62O33vvvZwUNRq9xl5dpqVFmF7SOmIUIFAfQoXdIqwrcxwfGKwowpzy9hWhuUZRWpWyhhe+TOWHfz/MlqPZADRolfyk/uq219m//UNybV7IuXPub7II3ewPAoQMGEiEreboocNfKgd9/CF8pPK+ZT5hYy1UKYUCMrUahl22snjZz5k+Xcl5KusnUVHZIpfTbhG2UIS1plp+tvtnACz6TsZ3emIr+RyK0Be05Z0vgiwQCHo3HVaEr7zyCs888wybN29uFphx8OBBhg8f3iXCXUvYq8s4W4SyLDfrQ+hMv6BwKtS28mHNLMKmgJn2UMvKl3y1rOVUjpIL+e6By8iyTNAgJa8pHEub3erf+2YdskoiNkdi/LgbnQJlXO8P2gkpV2Q/n+v00OQuYMaWP1iFikq1mpHl/dHodEy4YTYBtoCZnV+/33yO3SJs4RrVqXX4SIrbd/JpMzN+ubqVbIG2QuE1vhIBV3kBeYFA0AlFeNNNN/HOO+/wi1/8gsjISObOncvMmTNZtWoVL7/8clfKeE3gqrpMibGR6nozkgRxoc0VYUhIFOWq1q7RgV64Rn1t1l4dBi6XKZbn2fwqTuVWcn3iDxyRo0Wnv3E5v6qshJNxSs5iYuAM5WC1Z4owtFFJycg3ORVndwTMtFCEtv3BDB8NaovM9+/8fwCoVCrCS5X92ZOpLaJb/V27Ri+UX6ARM4Z6GaMmgn4DW7twHXuEegiT5WumvZhAcK3SqfSJRYsWceHCBd555x0mTpyITqdDkiRuvfVWwsPDmT17tqPuqKBtWlaXgaZAmYHBeny1zYtHR/aPcewRyjWuXKPtB8sYNEoOYrEmhnpTU1Pf949kETfsOi7bIkcvHfrQ5fxNG56hIkDCv0Zm+WO2hx+7InSTu2cnyk+pcFGid1LYzgEzzukfNkWYqdUyPEMi/uam9jHh9YrLOKe2RR1cP3uwTPM9zhPFSlTz8DyZgffd51I2Z9eor0pFwblzbd6LQCDo23RKEQL4+PiwaNEiXn75ZXbs2EFxcTGZmZn84x//IDExkcuXL3eFnFc9rqrLXHKzPwgwcOBQR3Pexoqm4uaOYBkPcgn9NYqlU2xQ9uY0ttJun6fkYWwwU2BSFKGl2HWV+YMWxXIbXxCOwddmsXpoEY4ZqnQLKHGOHO0/FlRaxcKtaFJs1mIlR/WyVsMk34nN1hkUoPSBLNXXtLg51xbhvpNfARCXKzP5hz90KVuQTlGE1bYykrnHPeiV2INUfvEldSntR/cKBALXdFoRuiI6OprbbruN559/nk8++aQ7LnHVYa8uA01dKBw5hGGte/RFRsVRYVNcDU6KMMpmEdY0WqiodV9erKG+jkCVooAqA5S6pNOGhDI4zI+aRgv/PZFHmUlxXwZYWhcV3/nff3FhMEiyzKNLftV0op1kejvTbr4dtUWmUSeRdsn2Ja7xAVskqLN7tDh1j3IIDY899odm68SPmamMCZObl0Oz7xHWlip1Sm2cLVVqk/qXaNAHNjUNdsZuEZq0Eo1qKO3FfQmNp06R9/Ofc2bpvVhrvW+mLBAIukkRCjpGy+oy7gJlANQaDXVmxSKUnZLGfbVqwm2BN23tE6adOUKoVbEIK/2GAhAXZuC+qdGA4h416ZT3/dWtu2Js3rtBkS1LzZQEW3kyi7kpOMVFwW1nIgcPIdIWOXrg4JdNJ+x1R50CZvSNSjqFVOJHWETzdWfNvgeAKn+JY0nbm074hSll1pAde6hVjVUUG5TPZID/CLey+Wn9UEnKn0aNL9Rk9N6+hOdsObt+KhXmmpp2RgsEAlcIRdgBWpZY6ypaVpdx5BCGtXaNAtTZWjGpWrQL8iSFIi0tmXBbEEhOoxJpGhvix/cmDUKrljiZU0ltf2UvLqJF5GhZUT6n4hQlPSf8lqZFa4qU+p6SWlFE7RBSpsiflu3k1mtRYab4fAqBkmK5jh35vVZrBAWEEFKuKNQjh5wUqkqt1By1ywWcKFT2ByPLZUbNa5476MBqRXX2c2JUymdi1IMlP9/12F5ARVpTacPcw963IhIIOkJ1dTVTpkwhPj6ecePG8eabb/a0SJ2iSxThsWPHaGxsv6TX1ULLEmtdRVOD3npMFitZZYqry5VFCFDfqPz36SzNXWL2yNG2Amayc1PpZ1EUTFa14mKNCTUQ6u/DvOsUt2aG3w2OyNHs5C8cc9/YuAqjn0Rwlczjj/y+aVHnrhMedIYPaVAUfF6DUwNnR8BMClitbHtHiRAtVKm55/u/dLlOWLXyuWUUn21+okVS/a4DHwEwONfKxLvvdi3U6Q/hgwdZnaMk8Bt9QVPupiNGL6A+O9vxvuCwZ42IBYLOYjAY2LNnDykpKRw+fJiXXnqJ0tLS9if2UrpEEU6ZMoVMUYqq09hTKAqrGsgqq8VsldFr1fS3HW9JvUlRNj5yY7N2Q55Ul6mtzkINWGXIrFDmxoYqVtAPpioRnV9fMJKGooSzvvvYMfewWgmeiS8egI/OSTYP9wftROkHAXAxooa/7nyFGlMNhI8CjR4aq6H0IjUoFk+ZbECn0blcZ4BayegvUbdQWP7NI0dP5B4FoF+xFp3BTUmtMsUNmtBgwmC1UuMr4d+LcwnloqYqPEZRF9U7GmvgN0HKq1G4lb1BrVZjsP0N1dfXY7FYPCr031vpEkXYlz+A3oRzdRm7W3RwmF+rRr12TGYNjqSH2qYUikEeuEZlW+m0XDmAyjpFEcaEKL/Y04eEEhtqwNhgZnuDklhvLVe+ZL/8cBOZ0ZLSyPaeFl21PYwYtTMpZjr+dTI1frAh5x1mvn09P/71jRRZlWCV9C83oQ1VAl2CYq53u87oGMWKLOvX4o/RySKUZZkcg+JCHug3rOUSTVQp1qlWtnJjXT1GPYRbrY7u4r0Nn8qm3pOqnJwelETQW0hKSuK2224jKioKSZL49NNPXY574403GDx4ML6+viQkJLB3b/udZpypqKhgwoQJDBo0iGeffZawTraj60nEHmEvwrm6TFuBMnZ0Fl1T4W2nMmueVJfRqhVFmyYPclzboFPaU6pUEvdOUQJl9piVqMxAi7L+R0f/DsDwTA1jx01vtqa3inDeIytZsX8Mt31jJapUpsFH4ujIWr7yV2TLTn2fQVZFEQ4Ymeh2nRk33QFAfrhEzimnVA9HCkUhGaXp1OlBY5aZNtONWxSgKs/xdlZNLUZf0KtUFNqaT/c2Ap22JAIrPW/ILLh6qampYcKECbz++utux2zevJmnn36a1atXc/z4cWbMmMHChQvJympKW0pISGDs2LGtXnl5yt9IcHAwJ06cICMjg/fee4/CQhc1gvsIQhH2Iuyu0eLqBpdd6VviK+sod1F425M9Ql+t8gWaKSluULtb1M7dCYPQqCSyieOcNZoB6noKcjI4PVhZc/6gW1svaq8z2k4yvR21RsMP/7WFF/91hn/f+QU/KZzJyMs+nNEq+Yv9gk3EmhRrVQp1X7ZvdMwE1BaZeh+JQ980uXCdk+q//PodAGIKZBLuaB1046Cqab/y5rp6Sn0VCzP3eO/L07PU1BDk9LO/1Yq5D+/TXCscOnSIOXPmEBYWhiRJzV4VFZ2vbbtw4UJeeOGFNhunr1u3jkceeYRHH32U0aNHs379eqKjo9m4caNjTHJyMqdPn271iopqHrkdGRnJ+PHjSUpK6rTsPYVQhL0I52CZdDftl5zRS75NhbedFaHNNVpVb6a63nUuoZ9WiRjNVccCENuihFtEgC9zxyh7b/+xzCICC2+99TR1vhKhZTI/fvi3rRe1W1MeWoTOhA2OY/mzr/Ph80d55o73ABjVYCLOZMsBDHXvztSqtIRWKPulFzKcApickupTLu4HILxEi0bneq9RuQdFEVqRCLJaCQlUrl+Setb9nB6i6IwiU5XFQpbNMqw6fdrj+VarlW3btlFd7b6WrKBrOXHiBImJiUyYMIGkpCS2b99OSEgIs2bNYvPmzQQHBzvGvvjii/j7+7f58tadCdDY2EhycjLz5s1rdnzevHkcOHDAozUKCwupqlI8EFVVVSQlJTFy5EivZektaHpaAEET9vw/k0XmVK6yn9WWa9Sg8XMqvN3kGvXz0dDPoKW81kRuRR2j+mubzbNYLIoibIBCbQzUQWxI6+CR+6bGsO10AR9ZZvD/NP8h1/8s4Muksmg0ahe/Oo7OE94rQmfCB14PPkH4NFSCjJKO0S+2zTmRpiCKKKfQuXapo/B2Mbk+yh9ttE+c+0UajFCvfO45A8cTk3uC6/waAA3GS70vlzD/5An0QBFQIMvEALmHDhEyc6ZH8999910efvhhfvKTn/DGG290p6jdiyyDqQPFBBprXb/3Bq0BvOhHunLlSpYsWcK6desAGDNmDPfddx+HDx9m6dKlzcYuW7as1bGWDBw40GuRS0pKsFgsREZGNjseGRlJgYdtx3JycnjkkUeQZRlZlnnyyScZP36817L0FoQi7EVo1SrC/HWUGBtpMCvBGYPbsAj9fQJdWoSguEfLa03klNUxqn/zCiqXzp8gxFbWrEitRHjGhLZWhDcNC2NQPz055bDVej1h+jNozDI/+eFLrgWq7rhF2AyVCqLiIUOpKEO/OFBr25wyuN8ITnGYygCnfo42i9BaXUBBuB6QuGl6G25R+x6nLoDCYTOJyT3BJHUtFRh6ZS5hedp59EC1ry+VajXU11PphUWYlJRErFbLrm9cF1XvM5hq4cW2Czi0y5/bCKBqi1/mgc7936gzhYWF7Nu3j127djU77ufn57K5d0hICCEhIR2TywNaXlOWZY+bjCckJJByFZX1E67RXoa9ugwortIAX/cKINAvpGmPsK556sCgYFvAjIsUitSzhwmzJdNn1ytu1JbdLUAJmvm+LWjmffNshjaaGJWhZfjI+NbCNNY6rClP9wjbxJ5YD226Re1MS1DcPMUREuW5tn0+/6Yya7IKAmpkZi76vvtF7PuDgVHUx95IgwQDZBO6QDOasjL383qIWlsdX1NwMPIgxTKwXs5qa0oztMnH2DZkKEsqKvt0DlhfITk5GavVyoQJE1odnzx5cqvx3eUaDQsLQ61Wt7L+ioqKWlmJ1wpdYhGuWbOmT4fO9iYiA31ItRkfbblFAUICIyiubt2TENoOmMnKOcd4s4U6WUdhvfIE2DJYxs49k6NZ93UqR+WRfL8ujIVD3VhUdmtKawAf1zU8vSLKqbi2B4pw0sgb4TTkhsLprf9lxmPLwBAGSKiQCbZaCS3WodG2YVna9zgDo/D3j+Swry8319UTMLAev9S2LdKeQLZF6an6R+IfFwcX0/ErLfXoyd5kMjGstBQCArg7KIgje/ey8I47roDU3YDWoFhm3tJY22QJ/vwi6NzklrZ3bQ+xp+DU1dU59gJPnTpFUlISa9eubTW+u1yjOp2OhIQEduzYwZ133uk4vmPHDpYsWeL1elcDXaYIBV2DPWAG2o4YBQgNHcj5Wteu0baS6gvKswiTLGTJils00FdDsMF1AElkoC9D1TlcsMRypvZGfjIt0bUwzvuDXuyZuCXK2SIc2v5wvyh0jdCokzhzbA8zWAZqDRhCoLaUUIuFWNWgthexW4RBAwnSBfFfg56b6+rxH1hP6Bk/rFYrKlXvcaLoKpUIQ0NsLIFTpmD9/L8YLBYspaVo2nkwPXfuHON8lN81f7WaE598An1VEUqSx+5Jt+gMnV+jHa6//nr0ej3PPvssq1evJj09naeeeoply5Zxww03tBrfUdeo0Wjk4sWLjp8zMjJISUkhJCSEmBglSnzVqlU88MADTJ48menTp/O3v/2NrKwsli1b1vEb7MP0nr9qAdCUQgFtR4yC0pOw0vbFLLe0CIOb2jG1xNhQhL8sc1lW3CBx7Vznye8tBuCYdQQRWdtcD/Iyh7BdggaBv81NE+a+QLYdSZKIMCqfXX7VJcdxq16pNxpqsTJ9kouUD2ccFuFAAn0C+dagfIb6UBNBBpmSHqyeVOsiGCSgXtkPDRk5khHjxpFjSzWp9yDn8fT+/cQ5Rc+GppzoIkkF7ggPD2fLli0cOXKE8ePHs3LlSpYtW8b69eu79DpHjx5l4sSJTJyoeFVWrVrFxIkTef755x1j7r33XtavX8/atWuJj48nKSmJrVu3EhvbdlDa1YoIlullRDgrwnZcowMHDaM8RVGE1uoinKt7NrlGWytCSVLC5dOttkAZFxGjzsSEKe2YSuQgOP4KzPpl66dnDxvyeowkwe2vQ24yxN7o0ZRon4HkkE6lr9FxrKzaRBgQajYzf84P2l6gsmmPMEgXRLFGwymdjnGNjQRE1ZNz7BgRQ4Z08Ia8p6qxiq2XtvLxhY9JLUtlRfwKlk1Qntgt9fXYbYX+EyYwdOhQdjc2EqPTUXzsOP7Tp7tfGCjar6STVEkSgbLMiPp66nNy8B3UjtUs6BSLFy9m8eLF3XqNxMREj6p9LV++nOXLl3erLH0FYRH2Mpq5Rt10nbAT1j+aKuwWYfNgDnt1mdKaRuoaLc3O6XS2Nk8okXbu9gcd1/FXZComGLmuEk590HqQl3VGPWLEPJj1nBJF6gHjhk0DoCIM6mw5TgW2aisxRpkg3yC3c4FmFqFWrUWv0TusQv+B9RSfbTuXsLKhkl1Zu7BYLW2OawtZlvmu4Due2/scs7fM5veHf09qmVLebkPKBj69qJTLKk1TeiTWWq3Ejh2LTqej1Fb7scyDaD7J1mOxdswYjjXUo5Ik0t9+u8NyCwR9mU4pQpPJRHZ2NmlpaZT1wqg6T7jzzjvp168fd7vrRnCFsbtGtWrJsc/nDrVaTYNJ+S/UmGuaFd4O0msJ8FEM/tyK5m41g6+SJJ6FYr21TKZviT2/sREt1ejh8N+U3C1nHK7RToaxd4IpYxMByImQSP36awCKrEqieZzVdeHyZjhFjYLSoHe3n/J/4BfZQF3GeXczqTXVctN/buKnu3/K+mPeu7rK68t569RbLP5kMQ9/9TBfXPqCBksDw4KH8eyUZ/nRmB8B8NsDv+VQ/iHyTyiuzELZ6ih+bBqgPIQ0pqe3eS1Zlgmz/b32mz6NM7ZIwYat20TdYME1ideK0Gg0smnTJhITEwkKCiIuLo4xY8YQHh5ObGwsjz32WJe3J+pOVq5cyT//+c+eFsPB6AEBTB0cwo+mx6FRt//f09ioaiq83SKFwp17VK+z9SFE+QJ0lUzvjK9W7VCqJZr+UHQGLu9vPsgRLNOFFqGXjAhR9hIL+0lk7NtNVXExBX5K4M6QwHaimk11TfVa7YpQF8QFrZYKsw6VBkLrzrmdbtAamByphMC/l/oeucZct2NbUmuq5f6t9/PasdfIqs7CT+vH3SPu5r1F7/Hx7R/zwJgHeGbyMyyMW4hZNrNq9ypOX1L+xqp8mhS873ClDJ1vcXGbCi0vO5tRtkIMgxcsRDNjBrVWK/rycuquotywdtH5wW8qlVc3B8oIejdeKcJXX32VuLg43nzzTWbPns3HH39MSkoKaWlpHDx4kDVr1mA2m5k7dy4LFizgQi8tVOzMrFmzCAgI6GkxHPho1Gx5Yjq/XjzGo/G6Rqmp8LabyFFnRZibdYEglRWTrKbAorgK27MIAcJsVmHxYFtk4eFNzQdUN6Ue9BQhviH41SmfxeW80xz9v39xMVj5wo82tHOPdreo1gC+Smh7kE8QSBLnVcoDwyBD20WFi2qVvoeN1kbWJ3tuFW48sZHs6mwi9BH87sbfseueXayZvoZx4eMcaRAqScXvbvodkyImUW2q5q/991PhB41BTakqR1kR7QAAIABJREFUkZMmYZFlfE0mLG3kBaZu24ZepcIIBI4ZzeQZM9hhK7NW+elnHsm87/XX+eDGm7jsYUkugaA345UiPHDgALt37+bo0aM8//zzLFiwgHHjxjFs2DCmTp3Kww8/zNtvv01hYSG33347e/bs6ZRwnrQT6Wwrkb6OT6PkVF2muXvaETnqlEJx5tRBQs0W8uRQLKjw1aqa7Uu6I8xfiTAsibVFXp77EiptbX9kuVdYhABRViWEpEJVytnvviLfZska2us355RDaE//CNQpSuZcPyVAJirCCG72/2RZdihCgO2Z2zledLxdedPK0vjX2X8B8Pz057lj2B0Y3OSm+ah9eG3Wa8QGxlKhN/GHe9SYBoQ7zg8fO9YROdrgFD7fkpL9ivIqCAxAUqm4/vrr+bRKKYZQ+eWXWOvr25S54dIl9P/7F8aWllL48CMU79vX7n0KBL0ZrxThBx98wLhx49od5+Pjw/Lly3n00Uc7LBi0306kK1qJ9HV8TGoqXHSgANftmDIunybMYiFTbooYddfv0Bn7PmGJOhziZoBsgaP/UE7WlYPZ9uXZVekTHWR4hGJJ14RYKbHkUGpzAUrG4rYnOgXK2AnyUSzmnJjhWBolfHytyNmuu8BXm6qptyifweIhSlTgy0dexiq772NosVpYe3AtFtnC3Ni5zIxuv0ZosG8wb8x5A79auDRAYuvNlY7gnJEjR5LeoKRUGFPdN+lVnVf2Os3DlGTyyMhIiiMjyTOZkI1GqnfudDtXlmUuPf88BpUKsywTAOQ9+hjl27e3K7tA0Fvp1VGj7bUT6cpWIp7Q0NBAVVVVs1dP42PRNFmEdS0sQhfVZQpKLxNmsZIlK+XHYkI82xtxRI5WN8D1TygHk98BU32TNagPAU371mV3MuW6RADyIyQqBkCp/SGhphjaaq7rCJRpUoSB9go5EcEY85S9uLrvNrucXlSjWINBPkE8M/kZDBoDp0tP8+WlL91e8sPzH3Ky5CR+Wj/+Z+r/eHB3CjGBMSz70IzWLHM+qIQ/Hf2TImZEBNk2a7bkmHtrNKJC2UvuN22a49j106bxWaXNKmzDPVr52WdwNJkGq5XVGjV76+rQAXlP/4yyf7/n8T0IBL0JjxXhuXPn+NOf/sSbb77JgQMHelwJdEUrEW956aWXCAoKcryio6O75Tre4GvVOXWgaL+6TGldMeEWS1MyfTupE3bsirDE2AAjFkLgIOV6Zz5us9j2rnOFzP7ztxy4WOLVfXWUkWGjAMgKl7gYJVFm/2xkS6tgomZUtd7jDNIpFmGt1EBhjuIaVl1wXVDA7hYN14cTpg/jsfGPAfDasdeoM7fO5SyuLXZEl66cuJIIQ4SHdwiyycTkHJmnPlcU+79T/817qe8hSRL14YqrtO686wjXqszLRCJhkWVGOeWzTZs2jc9s7tGa/fsxFRa1mmsqKqLwRaXg+obSEhY99RSDXv8LWyorUAGFv/sdRa+sE5Gngj6Hx4pw4cKFNDY2UlFR4Yga7cn+U13RSgRg/vz53HPPPWzdupVBgwa1GfH63HPPUVlZ6XhlZ2d3WP6uQq/SOzXndb1HWFjVQINZcZ9VUUWIxUKmTRG2l0Nox+EaNTYopcumPKKcOLypKYfQRTL9Zyl5XCqp4RcfnmyVz9gdDA1WyrFV+ktkRYBZkrDagl+oaf3l7qBF6gQ0WYSVjZVkFPshW8C3oQBKWgeBFdYqgTSRBuVzfWDMA0T5RVFYW8g7Z95pNf7l717GaDIyNnQs946816t7LLt4EbUkMSnVwmOjlO2Hl468RK2pFo0t4V+Tn+9SIV348gsAMq0W+jsVB5g2bRpZJhMnTSawWqn67+fN5smyTMHatVirqjhdX8c75eUsWbKERbfdRuTzz/NaseJ6Ln3zTfL/53+Qbf0RBYK+gMeKsH///qxevZpf/OIXvPvuuxw7doyz7SQYXwk600oE4KuvvqK4uJja2lpycnKYMmWK27E+Pj4EBgY2e/U0Bo2fo8xaS0UY4qdDr1UsovwK2x6erg4tkGVThDEeRIxCC9cowKQHQe0D+SmQ+l/lmItAmcIq5bq5FXVs/NZ9AEdXYdAaCKlX3JiyJBFk0qOyl2ozeqIInfYIbRZhVUMV1b5B1BTb3L5pW1tNt1uEdsvOR+3DzxJ+BsDbp9+msKYp4nRf7j62Z25HJal4fvrzqFXqVuu1RZ4txaFQtnL/+B8CICGhU+sImzAeiyzj09iIpaS1FV5q85YUODWABYiPj8fHx4cPSpU5FZ982kyRVm/fjvGbnVhVKn5VUMD1N9zAgAHKg8+yn/yEwEceZnV+PmZZpvKzz8letgyL0YhA0BfwWBHOnz+ff/3rX82OqdXe/QF3JT3ZSmTDhg2MGTOmTaV5pQjwCaLcjWtUkiTHPqHdParzNWGVpQ64Rm1Ro0bbk75fKIy7R3l/4SubMK33XQurmvoD/jXpEpdL24ne7AJiDTGO9+Mjxje1Y6ppI2DGlWvUFixT1ViFHBaGMdeWs5fW2j3aUhECzI+bT3x4PHXmOv73+P8CUGeu44VDLwDww9E/ZHToaO9uDig9p+QzVmh1BPsEo5JU/5+99w6Tqj77/19n+s72vgtLXdrSliIoigIqTcRGNDFFkxD8+UisiWn4JGqKaIxiovgkXzXWJCaWWEARVECQIosgTfruAsv2NrPTZ87vj1NmdvpswQXndV17McyeM+fM7s65z31/3vf7RkSkxdHC8DFjoipHtfJzvmHDOz1vMBiYNGkSaywWfDodrqNHcezZA4CnuZna30rn/J45hUNOZ8i6/fLly9HOmc1tJ09i8/no+HSLWkZNkqSvE3cg3L59O8uWLWPYsGF8+9vf5qGHHuLdd9/tzXOLSuAokUDWrl0b1sm9J1m6dCn79+/vE8YBGWk5EYfzgr88qghmTCYf9WThxIBWI9AvK7p7jYJSGm2wOv2Zwvm3dN4oKCMURVHNCIcVpOHy+Hjgnd6vIkwuu1h9PHXodEiVWwysEfoAPU5/kAyjGm1ztmEo6Y/llJwRVm/xl4NlwgVCQRD42ZSfAfD20bfZ17SPv+7+K6espyhKLWLphKVden/W48cBcGZkoNVoyTZmA9DkaGLkyJEckZWjwebbPpeLfNlyLvei0M/IBRdcgNXn40ieZFTeJrcr1f3+D3ibm9EOHcKyzyURTuD4HgCNRsOLL76It3w8v5KHGFs/39ml95ckyZkm7kC4evVqqqureeyxx7j11lvJzc1lXS9PtrZarezatUudhKyME1HaI+655x6eeeYZnnvuOQ4cOMDdd9/9tRslkp1Z4G+fsIfa3KmCmRY7zY21pOp8ajbYPysFfRzuNeAvjbo8PtodkkUbxeUwwK88DG6mtzg92OR1wRXfnIBeK/DRl/Ws2x+9Mb27jMwdpT4elz/OnxFGKo0q9nBaozS2SUbpI2xztpE+bBgemw6HMvaqrfP6cPAaYeDxlXaK+zbdxwv7XgDgV1N/FbFfMBaeGvl8C6T3lStP2GiyNzFs2DCOyOtzrXs6T6u379uHHmj2eCibNSvkdS+QVaRvtio9hatpf+892letAo2GnRddhMvnY+LEiQwZMiRk/5SUFN566y2chdJ5dVR/9WvoSXqPvmZP2R0Sbp+49tprGTVqFLfcckuPjw8JJtY4ka9qlEhfKo3m5fanRRO+NAqdbdb27d5MntdLlS8xoQwE2axZ/eVOpi7xPw7KCOvapGww3aRjbP9MFk+XxBkPvLsPh7v3hDMD0v1q3iEZQ2KXRsM004M/I3T5XGSPkezbHG3ywJaGznZr4TJChTsn3YlJa+JI6xE8oofLBl7GrIGhgShedC2S+tU0QJoUkZci2cc12hsxmUy0yW4zwb2EJ+Ub1z0uFyPCCN2UQPjPfXvRFhbia2vj1M9+DkDu4h/ykry+GKmdCaRRQ7/605+k8/N68Vp7vxSe5Kuhr9lTdoeEA+GZlEYr40SCv55//nl1m9tuu43KykqcTicVFRVccsklvX5efak0Wlg0yJ8ROtrA6+n0faWp/mSrnSNHv5ACYYKKUQVVOWoJCITDLvc/DlojVNYHi2Qj8dsvHUZxpokTzXb+uuEYvcWYvDH8ZPJP+MP0P5CTkgOpMTJCJRBmdh5BZNaZ0QlS4MscIzWf+9rlSfUNB9Xt3D43zQ4pGw8XCItSi/hO2XfU/9856c6E31MgaTapzJ0pe4vmmuSM0CHdCGnkG0HhxIlOn9eWrdsAqMvKQqcLncA2YMAA+vXrh8vjwTJZHozsdmMYMgTDd7+rVoAWLVoU9fxGTZxIu1e60XHWxO+5eqaxuTwM/sUqBv9iFTV1jVhkm7kk8dHX7Cm7Q59uqE8Sm5IBw/1eoxBqvB0woPd0w7HOgTDOZnoFVTkamBGmZMEvTsDPKyG9c1mwVl4fLMqUAmGqUceyBZI4ZOX6I5xoDh0221N8f+z3WVi6UPqPmhFGCoShrRMgrfEpLRSeDD1tPh/OdjmA1PuzrUZbIyIiOo2ObFN22EPcWn4ri8cu5v8u/z+GZIaWFeNF9PnIkY0BCmWXp8DSKED2mDF4RRG904lHbmsQRRG9MpUiQtuTIAhqVrhNr1efL/zf+3jvo49wuVyMGjWKsrLoAp/+/ftTLwfC03v3Rt22r3Ds+HEOHjyI19v7LT69TTzWlJC0pwykS4HwySefZM2aNTSGkWcnObNk5xcjeAlooQjfVF/b7qCuo47cbmSEeemycjQwIwQwZUBKaABQhDIF6f4JCQvGFXNhaS5Oj48H3z1D7TeqWCZCabQtfCCEzuuELTodTrU06s8IlfXBgpQCNEL4j5RJZ+KuyXdxUf/4hgxHor2qCr0g4BFFBpaXA6EZ4bDRozkhK0eVkUye06cxOxx4RJH8CyMP7VUC4UdHj9L/z09QsnIlaRdeyBtvvAFEL4sqaLVa2uVAWh/F6q0v4ovmPnSWEMuaEpL2lMF0aUL9008/ze9+9ztJnt+/P5MmTWLy5MlMmjSJSZMmqf1F5ypPPfUUTz31VJ+4e9RqtaQ4oFWjIdPnCxHM5KcZMWg1uLw+6qGTq0w8UyeCXwsCWihiUKdmhH7bNUEQePDqMcxb8Qlr99fx8cF6Zo2M31WlSwSuEYpip3VAIGwPoUJgC4UtLRVnu1x6bj8JjnYwZURdH+xpTu38HAGo93oZlyetDQZnhCNHjmSv08lggwHn4SOkTpumjlf60ulgfJS1bSUQbt26lYzXXgPAbrezerXUOxlPIARwZaSDxUpbjNmIfQ2n04k+IBvuDbZu3cqyZcvYvXs3TUFTQlpaWsgK6vFMlPnz5zN//vyo2wTaUwKsWLGCNWvW8PTTT/PQQ1LbS0VFRbfO42yiSxnhvn37OHnyJG+//TZLlixBEASeeeYZFi5cSElJSZd8PM8m+tIaIYDJSUTjbY1GoF+WlJE168zoPSm0IwXAgTHmEAYT0lQfAyUQKsOGFYYVpPPD6VJ58IG396muN72GkhH63OFt1sL0ECqogdDZji83D59Lg90lXygbJRuzMxkIG2QTi9aAi7USCBvtUoVm5MiRHHFJvyObPMm+ectWAHbZ7YwfPz7i60+ePBmtVsupU6dU56QPPvgAm83GwIEDmTRpUlznqcmXfhbOU2dX9uB0xve33VV2797NzJkzKS8vZ+PGjbz//vvk5OQwa9YsXn311U5B8A9/+ANpaWlRv7pSzvwq7Cn7OglnhIprS79+/ejXrx8LFixQv9fc3MyOHTvUdockZwaTE1qi9BKWZJupbLJh06XT7JUuUIXpelIMiRki5AXarMVBrSyWCQ6EAHdcNpz/fn6KyiYb/2/jMX586fCQbXoMnRFMmZKYqKOhU4sEEDUQBpZGs0v6w/HjtLfrSclzS8rRkvOot5+5QGg5dowCwB4gUlBKo4pgp7i4mFPy57R93z7p/Ldvl8yx09OjOiKZzWbKy8vZuXMnW7duZcCAAbz++uuAlA3G69pkHjAAjh2DKHMRewpRFLF3QYVsc/mFZQ6PJCpq67CTku6JtEsIKXptQk5Wd9xxB1dffTWPPfYYAKNHj+bGG29k27Zt3HDDDZ22vfXWW0OeC6Z//9AqRix60p5y586ddHR0UFJSwptvvtknlPRdIeFAGE01mpOTw5w5c0LuNJL0LkaXQFuq0kIR2kuoCGY8uiyqnNLFelBuWsLHyU9LLBAq7RPhAmGaUcdP5ozg56/v4dEPDvHD6UMwG7pUqY+P1AIpEFrrIT9ALOJ1+xvto5RG21xtDCwthU82YWsRIA9VMHMmM0KPvD4j5uepzykZYYujBY/Pg06jw1dSAjY7vqoqfHY7uhPS2o8walToiwZxwQUXqIHw6quv5p13JAu9eMuiADnDh8GGDZg6er99wu72MvrXa7r1Gj96V1k/rgd2x73f3vtnY21tJisrC5Mp9O88kLq6OjZt2sRHH33U6fnU1NSwwTQnJ4ecnJyQ53uKnrCnPFdIuDT63nvvkZmZ2RvnkqSLGD3aGBmhFAi9ZCXsMRqIOqU+jtKo1yeq6tKiMIEQ4Kry/mjlWYjt9vjvwruE2lQf1MxvqQVE0OjBnBeyW6DfaP6YMQD4WuSbDlkwcyYDobZZ+v0aS/ytHtnGbNVmrdXZCkD6qFF4RRGt3Y51/Xo0PpF6j5tB550X8xiB64Tr16+ntbWVwsLChBybisaOBSDL6z2np1E0NTVx8uRJ9u7dG1MzUFFRgc/no1wWOQU+f16Y30tvlUa/SnvKvkrCt+Bz587tjfM4q+hLYhkAo1cfsEYYJiOUA6HPnU2lTwpO8XqMBhLoNxrr7rHJ6sTrE9EI/v2CSTFoGV6Qxpe1FnadaGVeZi9Ot4/UVB9YFtWE3hcGTqAoKSujFtBaOvcSnslAmNohtZxklA5Tn9NqtGQZs2h2NNNkbyIvJY9hZWVUb93KEIOR1v9IopdddgcTZHOKaCiBsKKign/9618AXHPNNQl5Cw+ePJlqIEOjofHkSfJ7cWRZil7L/gcTvy7ZXB7O+500hPjNm0bS0d6C0WhgjHzDEw+NtdLfj0ajQRPm7ycQRZFqt9vVtcA9e/awceNGHnzwwZDte6s0GmhPGWiVt3btWq6++uqEX+9coBdrUecuS5cuZenSpbS3t/eJ7NgoGmhV3GXC2KwppVGnJ4dq+e68SxmhYrPmlWzWMlMiq+uUZvq8NCO6KDZu5SVZfFlr4YuTrcwb24uBMFJTfRTFKAStEQ4bxm5RpF+b/L7bqhGdFjUQBtur9TSiKJLt9YIgUDhubKfv5abkqoEQZMGM08UQg5EOWQCxy27n6qBsJBzDhg0jJyeH5uZm1Wg/kbIoQGp+Ph2iSKogULlzZ68GQkEQulRWD2yVKC7I5aStFcHnSWjdTxHX+Hw+bDYbqamRP1fnn38+KSkp/OxnP2PZsmUcPXqU22+/nVtvvTVstt3V0qjVauVIgOG6Yk2Zk5PDwIGSIf0999zD9773Pc477zymTZvG3/72t6+dPWUgyYb6c4AUIXAmYZjSqKwO7fBmc1yUWlsGJagYBdlmzRTGZi0Mwc30kSgfIN0Zf3GyLeHzSYg0WTka3FQfRSgDnY23Aerz8/G6NDjcUpbbcfpzdfBub2eEHTU1mAQBnygyICizyzPJNmsOv3L0qKvz7+iIVhOX/WBgY73H4yErK4uZM2cmfL5tsntN7RlqqrdYLNTV1cVdirXZ/AOT09PTEAQBURRxJTBLMVBlao0xdio/P59///vfbN++nfHjx3PHHXdw66239rhVZSxrSvjq7Cn7KsmM8BwgTZfKqQgzCQEK042AFx86GpEu7IO7kBGCJJixODw0WJyU5kcW3IRrpg/H+BLpfL442ZrwYn1CqBlhcGk0cjM9dO4jBDBNngRrPsDSImAqgI5TUq9VhiEDky76e+0uJ3dK0xwafF5GB63lBPcSDh8+XJ1CAeDy+TCUlcX9873gggvU3sGFCxdiMIQvb0fDmZYGbW20hhkH1dN4vV4Oyq0iBoOB7OzwDj+BdHT4A5cgCBgMBpxOJy6XC6PRGGVPCVEUOwVCi8USc43tyiuv5Morr4z52t1BsaaMxW233cZtt93Wq+dyttDtjPCTTz7hscceY/369T1wOkm6Qpop8kxCgNamWgS9P+PK1PvINHetaTjeFopwzfThGFmUjlGnod3hobKp9yzXItqsxSiNBoplAIZfcw0AQqv08/bUSdnOmVgfrN8n9RC2aHUhAU11l5EDodlspiM3V/3+fqeTsXGsDyooGSEkXhZVkRv+7SdPdm3/BAgMSK2trXHtYw0yBFeCX7y9hC6Xq1PAsVqt57Qw6FymW4Hwz3/+Mw888ADp6eksX76cJ554oqfOq0/Tl6ZPAGSk5gYYb7eGGG+/v/rvaPT+i8OgjK5nXWoLRQzlaK3cOhFJMaqg12oY3U9ah9t9Ir4LWJeImBFGL40qYhmL24LX52XkjBk0eL24ZfNtbaM086+31wcBLMcklxZ7WmgmrmaEDv+NkHn4cDzyhXmX3R6iVozG+eefT3Z2NgUFBV1uhzL1l36mvobet2Jsb29XH7e2tsa0ShNFsVNGCIkHQofDoe4nCAIej0d9LsnZRbcC4fPPP8/rr7/OkiVL+Pe//x0ywf5cpa85y2RnFfi9RkEKhgHsOrIJQe93VBmU0/USnqIAbYiVEcqBsiBGIARJMAOw+2QvBsLANcLAu3Y1EEYXywBYXBY0Gg01WVm4ZM9Rc6vUn3cmMkLXSSl79eXlhnwvuDQKUDpsGJXyetfndjsTJkyI+1gZGRns3LmTHTt2YDZ3bW5ilqxsNcVYO+sJAgOh1+uNOUnC6XSiw8fr1xdx7A/zMRt0avk33jVCJWCmpKSoIplY64RJ+ibdCoRTpkzhscce4+jRozzxxBPq4mySM0t+bn+8gkC7Ui4LKo+epBaNLiAQ5kV2Fol5LHUUU/SLRV2cGSFA+QBlnbAXBTNKRuh1SY31IGXOFrmXKkJGqNPoSNNLGVibS9pPM36car6dYWshxec7I4FQ0yRlVvowkvlgsQzAqDFjeLCulicbG1hvtzF69OiEjjd48GAGdEPtWSS3IWR6PNjt9hhbdx2fz6cGIGUsUHNz6Fp5IMr2qampattDohmhsp3RaFSPmwyEZyfdCoQrVqxAEATuvPNOXC5Xrw/qTRKeouLBABHXCdtynSxy+qeFD8zr+gyxvDjdZeoskV1lghkvZ4T7atrweHvJ/V9vArnMqfYSdtSD6AWNzr+GGIZg5ejgBQvwurS4HdLHZ4jbEzsQumzw1lJY9wBY6qJvGwGzvKaVUVoa8r1wGeHIkSPZYbezsqmJkWVlMZ1PepoceV5ikV7P8ePHe+04VqsVn8+HXq9XfY5jlUc7ZMebwHaHRDPCwNJomlyuTgbCs5NuBcKUlBTuv/9+3n33XX77299G7aFJ0nv0HyhdcMI11Vdu+gdPd9Sx0OkfkDq4X9fXs8LOJAzC4fbSapPGAMWTEQ7JTSXdqMPh9nGorhcvJOo4Jlkwo5RF04tBE7lZPLCXEKB8wQKavV61PFrqcsUOhJ+/LH1tegxWjIN374bm+IcTi6JItkda+80Pk9kpgbDV2YrXJxk9jAqwU0tkfbCn0BdLfaFZWi3HengcU6AoRSmDpqenk5aWhl6vj1keVQJWWsB6q5IRulyuuMYxKRmhyWRSX0dRnSY5c/SEQCnZR3gOkJVbiN4j0hposyaKsOUpBqxbymCPB6PGXxotSE9cCq+QF25KfRD1cjO9UachIyV2h45GIzBObqOId51QFEVOttgS+xCkyTcAis1ajNYJBUUwo7RQGI1GKs1mdUhvaTwZ4bGPpX/NueB1wo7n4C+T4bXFULsn5qnbGxtJlUvfA8JMgMgyZiEg4BN9tDil33X//v3Vm9NE1gd7Ck16Ok75b7JmT+z3GA/KiCSbza8wVtYHMzIyEARBdW1paQkzaQSpN1Ip1QYGQp1Op5ZJYwWzwNYJo9GIVqtV11KTWeGZRflb6M74rGQf4TmARqORZhIqpdHGQ/CPG+DwB2iBdeYU/tWSom6vrPN1BXWNMIrNWmAzfbx9a+NLsvj0aBNfnGzlxqkDY27/j+3VLHtTal3Y98AcUo1xfAhUwYxcGo0ykDcQpYVCyQgBvKNGYrdImfdQtzt6IHTb4dh66fH33gSnVcoMj6yDva9JX8Nmw8xfQEl4L9BTcg9hk9fLqDDrdjqNjmxTdiebNUEQmDhxIps2berUDnGmEAQBu9mM0Wql5XDP9BJqtVqysrKor5eyeoPBoJY5DQYDDoeDtLQ0GhoaaG5upqCgIMT6TMkUDQYDXq+3k1WiXq/H6XTGFNsorROCIODz+XA4HJhMJmw2Gy0tLV0WGCWJH1EUsdls1NfXk5WVlZAFYDDJQNgF+prXKIBJHs4LwBZ5MrXWyP95U3mqIJUrrQM4dv8VCEKo63wi5KbK6yheH+12T9h+xNoIcwijMUEWzOw+EZ9g5o2d/lLvXzce557ZI2LvFGyzFqOHUCHQb1Sh3+zZNP3nM/oDw1xuckxRrLAqN4HbJpVgi8ZLg4EHXwSnv4BNj8P+/8KRtdLXbdugIHRCRP2+feQAzdrI9l85phwpEAa0ULz88svs2bOH6dOnR32PvYWYkwNWKx0nqmNvHCdFRVLJtb6+HpvNRmNjI3q9nlOnpN+nKIo0Nzer5c2UlJRO+7e2ttLW1kZqamrI2mVzczN2ux2fz6cKYMJht9vV41ZWVgKo59LW1pYsj55BsrKy1L+JrpIMhF2gr3mNgjyTMDXgzjd/FN5rn+H5t24EQWDyqJloNN13bVFs1iwODw1WZ9hAWN+FQKgIZg7WWXC4vZj0ke/uTrfZqajyl73+/OFhBmSncP15MRSOwU31MXoIFYKb6gEmX3stH766nPFAf48HjdsBhghZwCF5XM2IuVIQVCgeD9da9ZDLAAAgAElEQVT/HZrug3/fBHV74fjGsIGw7fARcoCOKJlGXkoeR1qPdBLMDBo06Cu1zTL2K4bqarz19bE3jhNBECguLqagoIBly5bxr3/9i+9+97vcd9996jYvvfQS//znP1m0aBG///3vO+1/0003sX37dh588MGQXuBXXnmFl19+mSVLlvCTn/wk4jm88sor/Pa3v+XSSy9l5cqVgDTnb9GiRQiCwNatW/vMteFcRq/XdysTVEgGwnMEg0vDljwTi1scpJ/3HZjze7Z8+gEdZgG9R2TuNd/vsWPlp0s2a41WJ8MKQpu7/c308ZdgizNN5KUZabQ62VfTzuRBkS2yVu+RWh6mDM7m/CG5PPnxEX75xh6KM1OYPjx0lJKKKpaRS6PxBsIgmzWA7NxcdqXquUyjIdvng6bDUBxGkCKKAYFwXvgD5JbCuG9IgfDoh3D+LSGbOGV3Fm9u5MwznHL0qyZj6FA8W7dhaLfg9Xp75KKloNVqeeONN6iqqmLq1KmdVLFz5sxh+fLlPP/88yxfvlxdP3K73bz77rvY7XYmT54coqTNycmhqqqKPXv2RFXZ7tmzh6qqKnJyctTtSkpKMBgMHD58mB07dnQaWp6kb9OjYpmWlhY+/vhjHn/88Z582SRxYPJo2G808ltxKlz5OBjMfLLtvwAU10F6Zs8N+FSVoxEEM0ozfSIZoSAIlAf4jkZj9Z7TAFwxrpifzBnB1RP64fGJ/M/LFRysjbK2EzEjjF4aDW6fUGgZXMBRg5wR138Zfuf6A9BWDToTDJkR+SCll0n/Hv8EPKE/V6FRCt76fpGDtmqz5ug7gTBnuFSyztdo1NJlT1FVVcXhw4fRarXMmNH5Z3vJJZdQUFBAc3MzH3/8sfr87t271TFIZWVlIa85ZMgQgJjtHsp0h+Fyi4jCxRdfDNClOYFJvjq6HAiPHz/Om2++yW9+8xuuvvpqBg0aRF5eHpdddlknl/MkZwajV7ogd3j8/olH2iQT4iJLz7a1xJpUH20yfTSU8mg0q7WaVqksKggwf2wxgiDwyDfGM3VIDhanhx/8fbvqcxpCoM2azweW+DLC4PYJBd/IfhyVMw2xPkJ7wKH3pX8HXxy5dApQOFY6P3cHVG8N+XaKRZb7yxfqcPTFjNDYT5p2UqTTcfTo0R597Q8/lGYJTp06NaQMqdVqVY/U//znP+rzmzdvBuDCCy8MOz8w3kB4+LBkrTds2LBOzycD4dlJwoFwxowZZGVlUVpayg9/+EPWrVtHUVERp06d4tlnn6Wqqiqm4ipJz2MUJRGLQ/QHgdPp0sVzaOrwsPt0lfwYxtuJNNMHMj4Oh5n39kpl0fMGZasjnow6LX/73mSG5qdS0+Zg8Quf0eEMM/E+0Gatox58HhA0kBZ9oV3NCF2dz0s3OE/NCN1Ht4XfOXB9MBoaDZReKj0++mHIt7PcUl9m3ujIQ2P7YkaoK5ICYaFOx7FjsfsmnU4n27dvj6stZu3atQDMnj0bAOvmzTQ98wyiLJL5xje+AcCbb76JW/75KYHwoosuCvuaSiBsaGiI2Abh8XjU9xKcESqipM8++6xX3XSS9CwJB8ItW7awdOlSTpw4QUtLC5s3b+avf/0rgiAwderUblkyJek6Zo2UbTgESa3WYW2ntkC6mFw0ZWGPHkv1Gw1TGhVFMW7D7WAUz9FjjR202d1ht1n1hZTFLRhX3On5LLOB578/ldxUA3tPtXP7Pz8PdalRMkKPQ50uT1oRaKMvlSsZYaBYBqBD06FmhN7T+0J3tDXDye3S41iBEGDY5dK/Rz7q9LSztZUMWWRTMjFyP2BeimyzZo/P5Hpf4z7GvTCOcS+Mw+bunckf+iKpdzNHp6Py0KGY299///2cf/753H///VG38/l8akZ4+eWX4+3o4MTiH1H/6J9of+cdQLppz8vLo6mpifXr1yOKYqeMMByZmZnqCCdFDRpMdXU1Ho8Ho9FISUlJp++VlpZSVFSE2+1m+/btMd9vkr5BwoFw27ZtfPLJJyxdupRDcfxhJzkzpOql8qdTJ2VCa9e8jFsnkGoXmX5pF8foRMBvsxYqEW+zu3F6pABUkIBYBiAn1cCAHEnqvvdUaFZY02pnZ3WrVBYNCoQAA3PNPHPzeRh1Gj76sp7frQoqVxrMYJAl8ad3Sf/GKItC54wwMFOpt9WrgdBEm9QvGMiRdSD6oGAMZMXujaR0FiBA3R6/Bypwapd0rm1eL8Vh7NUUEi2NflD1QVzbdQdNRgYeeUBvozwvMBpKGXP58uWdpqwHs2fPHhoaGkhNTeX888/HF1CFalu1CpAa5APLo9XV1dTU1KDT6Zg6dWrE1x48eDAQuTyqlEVLS0tDyquCICTLo2chCQfCiRMnsnHjRm644Qbmzp3L0qVL1ebWrwt9bQwTQJpJyqaceikIbd+3DoB+dQK6bjguhCNaabROdpXJMuujtkBEYnyUSRSKSGbKoJyIZdeJA7P54zfGA/D8p5VsPBQ0dkkpj9Z8Lv0bRyBUMkKPz6NOoxdFkXpbPU1aDW6XgCCA2Bh0Y6isD8aTDQKk5vmVp0f9WWGt7MrSpNGEXddSUEqjLc4W1WYtGqesknjlon4XYdb3TgO4IAj4ZKcXS2VV1G2PHDmiriO6XC7uvPPOiCXSdeukv+8ZM2ZIjfT7/Bl5x6bNuOsk96Drr78ekMqjGzZsAKRrWLSGd6U8GikjVAJhcFlUQQmEmzZtiniMJH2LLotlvv3tb7Nv3z6ysrIYM2YMPp+vTzWY9yZ9bQwTQGaadBF0GqQLR5VLamAutsee1J0o0VSjqqtMgmVRBUU5Gk4ws0oOhAvGh2aDgVw1ob/qTvPQe1/i9QVcTJXyqBoIoytGAVJ0Keg10s2E0kJhcVukoCgI2GXPUdcXG/w7ed1SRgjxB0KAYbJ69Ih/nbBNvvBazSnh9lDJNmWrNmutzthWdZVtldLrunvXEkxfLP2+vHW1Ubd7/33pxmHkyJHo9XpWr17NO3KZMxhlffDyy6VycmAgxOej7a23AWlae15eHo2NjTz88MNA5LKoQizBTCTFqIISCD/99NOvzTXxbKdb7RNms5nf//73bNu2jSuvvJLLLruMRx99NLlI/BWQkymtxTjlamRtthSQRuaP6/FjKX6jTVZXyB27otiMZw5hOJSMMFgwc6rVzudKWXRsbBeJn84ZQYZJx4HT7fxje4CriZIRtlRK/8aREQqCENJCUS+3YKQb0qltlj5GrZ+979/pxDZp3FNKNpQkUDlQ1gmPfQw+Hz6bjZb/vgWAO0aDtk6jI8so/fxiCWZ8oo+qdilDs7p6NxCmyQ396S5X1PFIa9ZIwqIf/OAHajP7XXfdFXI9cTqdbNy4EfALZexyIDSNHQtA2+uvI4oiOp2Oa6+9FoD9+/cDkYUyCrECYSTFqMK4cePIyMjAYrGwe/fuqMdK0jfokT7CoUOH8tZbb/HKK6/w97//naFDh/bEyyZJgLx8KbOxm6Cm5jgN8uzWy2be2PPHSutssxZIXRea6QMZ1z8TjQCn2xzUW/wK2PeUsujgnLiCbG6akZ/MGQnAnz44SEuHvJ6ZGuQJGkcghFC/0XqbFAgLzYXU+KTgo2kI6CVU1KLD50SdbBFCyRRpHdPWpK5j6mWhjDbMHMJg4l0nrLfV4/BKP9/ezghNJdJ5F+r0EZWjTqeTjz6SysHz5s3jvvvuo6SkhOPHj/PII4902nbLli3Y7XYKCwsZM2YMoiji2CsFwoJ77kYwm3FVVWH/XMr6lfKoQk8FwkgZoVarVY+RXCc8O0goEFZXR/cLnD17Nrt37+bnP/85QI830CaJTHGx9OF1GGHVqucQBYHcFpExk3veY9Ko05JhksqBDdbOPXtdbZ1QSDXqVLeaLwJ8R9WyaBiRTCS+c/5ARhWl02pz86e1iko0OBDGDi4Q6jdaZ5PWoArMBXT0l9Yk03QBYpp42yaC0ephqNwcfvRDNGYzWfIEiZxxsbN7JRDGUo4eb/Nf5DvcHVG27D562QcyWi/hpk2bsNlsFBUVMX78eFJTU/nTn/4ESMKZwKCkrA9efvnlCIKAp64Ob1MTaLWkTJpExlzpZ976xhsAzJo1i9xc6ecyaNAgdWZhJAIDYXDFw+PxqOcSKRBCsp/wbCOhQDhlyhSWLFkSVRbc0dGB2Wxm7NixvCH/ISbpffoNkMo0oiDwWZW0VlXU0HsOekp5tCFoUn1tW+KuMsH4y6PSOtfJFltCZVEFnVbDbxZKfXf/2FbNvpo2v82aQmZ8gTDYb1TJCAvMBeRe/k0ATKkeXMcOS3MGGw+CoPU7xiSC0k945EN8Xi/58jpTSRziLEUw0+yIPqG9sr1Sfdzh7sAn9tJAZECnBEK9PmIgVNYH582bp5qKX3/99Vx66aU4HA7uuusuddtI64PGYcPQmExkLZKUopbV7+Gz2dDpdCxcKLUQVVVVqdMqIqF4s7a3t4eMcqqqqsLj8WAymegfJUNX+gk/+eSTHpmXl6R3SSgQHjhwgMzMTObNm0dhYSELFixgyZIl3H777Xz3u99l0qRJFBQU8MILL/DHP/6R22+/vbfOO0kQmTn5GNzSB+54hnQRLBG7PoA3FpHcZeq6KZYBv2Bml7xO+J7sLTo1zrJoINNKc1kwvhifCA+8vR+xU2lUiNlMrxCcETbYJTVqgbmA8pkLcDoFBA3Urn4FDsltCQOnQUpWQucL+AUzJ7ZTW/EpRkHALYqUxjFKqVNpVBSltdDW0EqOIpQBEBET7iPcdGoTt390e1w9i0pGWBglIwwMhAqCIPDkk0+i0+l4++23Wb16NS0tLezYsQMIDYSmMdJNT8rkyegHDcRns9G+Rvpd/OEPf+C2227j8OHDMQeIm81mCgulz05weTRa60QgU6ZMwWAwUF9fH7YNxGKxsHLlSpYuXUpra3wzOJP0HgkFwpycHB599FFqamp4+umnGTFiBI2Njeofx3e+8x0qKirYvHkz8+fP75UTThIeQRBIkauUtYXSHfX4Qef32vHyIrRQ1HVh8kQwgRmhKIpxq0UjseyKMkx6Ddsrm3n7dIDgJK0AdPENKQ4Wyyil0UJzISlmMw1W6XXsuz5MvG0imOzBkDsMRC9tm/8lHQ8wxbiA42hjXFsTS1rbuGLrC/DHUniiHFaMgzW/goCWisCMEBJbJ7S5bfzPuv9h/Yn1vHE4dtVHJweVXJ2OqjBB4eTJk+zduxeNRqMGN4WysjI1G7zzzjtZs2YNPp+PUaNGqc3s9r3SXErTmNGA9FnIkgUybXJVqri4mKeeeiqiwCWYSC0UsRSjCiaTSe1VDCyPHjx4kDvvvJOSkhKWLl3KypUrefLJJ+M6pyS9R5dqZyaTieuuu05tVk3SNzA5oU3uF9f4ROZe8f1eO1Z+mBYKj9enBsbCzK4P/x1VnI5Bq6HV5mbLsSZ2nZDKovMSKIsG0i8rhaUzh/GntYf4wxY7l4tGUgVn3EIZCPUbDSyNArQYiimhkkxnFVTJ65GRpk3EQ+ll0HQE0+mtOID2SEHQ3goPK2OWBOYjIt2CBhkSbHkKGg7BomcgJUtVjCpYXVaI05LWrDczLm8cexr3cKgltqmGNisLUa9HcLtpD9Obp6hFp06dqq7lBfLrX/+aV155hSNHjvDjH/8Y8GeDoiji2CepQVNkxShA5jXX0PDEn7F99hmu6moMA+MwNAhgyJAhbN26NWJGGE9Avfjii9m0aRMbNmygoKCAv/zlL3zwgd/EICUlBbvdnjQm6QP06PSJJF8txoDkrLgeCgf0nno3XFN9o9WFTwStRiA3teuB0KjTUlYsRfSH35eCytTBORSkdz3LXHLJUAbkpFBn9fCU5xrpyTiFMhA6iik4EArDpey7YKAFvC7IHgJ53fB4lcujBdoTgIi3oCD8dhsDFZUijvRCVqeaea5kJCxeB8vqYNGzoEuRBv8+cxnO2j3UWCWrOsWRKFHlqMUlObnsbdwbc1tBENDKWSGNjTidnasISiAMLIsGkp6ezqOPPgpAU5OkhlUCYaBQxjhypLqPvqiIVFm52frmm/G+LZVIytFYitFAFMHMiy++yMKFC/nggw8QBIGFCxeyZs0aXn75ZcDf1tETuN1uHnzwQQYNGsTtt98eU+CYRCIZCM8hjC7/r7OopeuBKB6UFopAmzWlmb4g3Yi2m0OAgydRXNnFsqiCSa/lfxdIpbNnvFdQ6StMKCMMFMu4fW61PUEJhP3LJYGLVjY0CBnCmyiDp4PWQKrRiSHdS0ppmJuaQx9ImR7A/D/CT49w/Ptv8fOCPF7KSIUBU0BvkmYd/vB9yCiBpiPonpvLdJuNdH06JWlSeTFR5agSOE9ZT9HiaImxNZhkYUmhVtcpuHg8HlX8EikQAtx4441ccsklgNSeMHPmTCBUKBOIIppp++9biAk2tkcKhPGWRgHKy/3zKbOzs7n33ns5evQob7/9NnPmzGGsnMEeOHAAn6/7YqX9+/czbdo0fvOb31BdXc2TTz5JaWkpixcvVgN4kvAkHAiTCqi+i8nt71cbqE+sFJQo4dxluttMH8j4Ev9aniDA3C6WRQOZPbqQi0pzcaHnt57v4UqN/zUDxTJN9iZERHSCjhyTNOcxc2iQorOr64MKhlRJbAOkFjnIDW6daDsFb/5/0uOpt0jDfNPyVbFMi6OlsxK03wS4ZT0MvBCtq4Mn6xq43eYhTc4ILe7EJsYoGSHAvqYwhuNBKObbhfrOgpnt27fT2tpKTk4O5513XsT9BUHgqaeeIisri2uuuUYdu+RfHwydypF26aVoMjPxnD5Nx5bQ0VbRCBcIA1sn4imN9uvXj/Xr1/OPf/yDkydP8sgjj6ivC1L/tcFgwGazUVUV3X4uGl6vl0cffZRJkyZRUVFBVlYWjzzyCLNmzcLj8fDcc88xatQovvWtb/HFF190+TjnMgkHwsmTJ/fGeZxV9EWvUQCjz7/kO2XM5VG27D7hSqN+xWj3s9HyAX615flDulcWVRAEgV/OHowWLx/6JvG/Xw7G4gg/5SKYwIZ6RSiTZ85DI0gfIU3BUBxe6efv9QgwKHrTdjy4B0iltbRiJ4MCFaNeD7y+GOzNkjfpnN+p38o2SZZ6XtEbarOWlg83vcX+IRegAW48eZDbd63G5PPRYY/ebtHpvLxunF7/7z2e8qgyjqlI17mFQlGLzp49G8Hp5MCoMg6MKsP66achrzF27Fhqamo6zRf0K0ZHh2yvMRrJlKfEtyXYyqUYb1dWVqo3/5WVlXG1TgQyY8YMbrzxxrDepjqdjpFyOber5dEjR44wY8YM7r33XpxOJ/Pnz2ffvn3ce++9fPTRR3z66acsWLAAn8/Hq6++Snl5OVdddRV7ZP/aJBLJjLAL9EWvUQCTKAUgk1Pk8iu/16vHygton1D+Jro6fikcxZn+15g9uufaQIbmmSkRpPW9V4+bmPv4RjYEG3OHIXCNMHh9EAC3jTabFFQ7ThvxtHXfraXSKmWb5gInxWUBpbiPfw/VW8CYAdc/Dzr/jYdeo/fbrIVzl9EZeKX0PB7MzcYnaJjsdPHz5hasCZRGg7PHfY3xZ4TBTfXh2iYAWl56KezrpKSkqH2GkYQygWQqPYXr1uFtizznMpiBAwei0WhwOBzUyQbeSll02LBhUVsnEmGMnMnu2xf7ZxiIz+dj5cqVlJeXs3nzZtLS0njmmWdYtWpVJ8OAadOm8e677/L5559zww03IAgC77zzDuPHj4/ZT/l1Iq7f5osvvsiLL77ICy+8QEtLi/r/F198sbfPL0kCGJEuiEW1Pry++DKdrpIrrxG6vaI6O1CZPNETpdHANcZE3GRiYU7LYMNDP+IfS85nYI6ZmjYHNz+3nXv/szviDETwB8IOd4cqNCk0dw7QXqQbgrbjZjrkXrfucGRvHW67Bo0ONMpcw8PrYNNj0uOr/gw5oWuHsQb0VrZV8p+MdHbNlPw8r7J04LNEN8QOJLAsCrC3aW/MG2RdodxLqPcP6G1oaFB7AufOnYunyX++HZs/xRthMK5CJKFMIKbRozGOHInocqnjmeJBr9er7RlKOTQRxWi8jB4tZbKJZoS33HILS5cuxWazMWvWLPbs2cPixYvVm4RgJkyYwKuvvtqpNJo0BPcTVyAURVH9Qw/8N5kd9i0uGzaX0lM+pmx2YdZFn1TQXYw6LZkp0kQGpTzaE830CmaDjsrlC6hcvoCizJ5/LxeW5vH+XRfzg4sGIwjwn4qTzHl8Ax8eqAu7fZo+TX18pFXKDDplhEC+WeDRF01Ya0ycXhc6ZT5RWg98ScdpOds7+iG018Cbt0j/n/IjGHNt2P2iDegVRZHj7dKFPXXc9ZzOLsEAjDge/xqaYtKdacxEK2hptDeqWXIk/BmhvzS6du1aRFGkvLyc4uJiLAGtBaLLhfXj9VFf0yGvD4YTyigIgkDWdUpPYWLq0eB1wkQUo/HSlYywo6ODv//97wCsWLGCdevWqaXcWIwdO1bNGHtSrXq2E1cf4c0336w+fuKJJ7jpppvCbtfa2sqaNWs4deoUgiBQXFzM3Llz1YnPSXqXhT/6GVc47kD7q+4HonjISzPQZnfTYHExrKBnmunPJGaDjt8sHMMV44r52WtfcLyxg8Uv+DO5/Q/OxWyQPiJajZZ0QzoWl4XDLdIFsVMgNKSi/207J1ZPhg4bHT1QNndXV9FhNJE11A6H18LJCsmMu2gczPl9xP1yUqSSarjSaLOjGYvLgoDAoIxBbB4xi+JtL1FeVQFuh6QyjYFSGs1PyafQXMihlkPsbdpLYWrkErZOHsWUp9Nx4tgxfD5fSNtEuxwI9f364a6poX3N+2QuvDLia9qDHGUikbFwIXWP/gnH3r04Dh7CNHJEzPcIUiDcsGGDGggTUYzGi5IRKsrReEquu3fvxufzUVRUxJ133pnwMceMGUNNTQ379+/ngjjcir4O9Nga4bPPPsvUqVPZunWrOptw69atXHDBBTz77LPdPtEk8aGNcGfcG6jKUTkjVGcRdqOZ/qtgyuAc3rvzYm65ZCiBXR8uT2dJuyKYOdoqZTTBGSGAWRaTmWprY5b2YmFoaqaj1ogoAg1fQvWn0mSK61+IGrCilUYVR5ni1GJMOhONg6ZRo9WS5rbDnn/HdV5KRpimT2NsnrQ2F2udUJuVhWCQyumZPh+nTp3qFAjdNTU4dn8BgkDRAw8A0LHxE7zWyOtYqlBmbPRAqMvJIU3u6Tt+9dX4bPHZyUXKCHuyNFpaWoper6ejo4MTJ07EtU9FRQXQdeFiV8ux5zIJB0LllxDMI488ws6dO3n88cf56U9/yk9/+lNWrFjBjh071IGYSc4tVOWoxYnN5cHikEYy9cQa4ZnGpNfyqyvKeOVHflu6R97/stM2yjqhMr4oeI0QYPTFF1PtcqEBdQxQVxBFkRyHA69Lgz1wwMdVT0BuadR9o41iUhxlBmcOBsBszOAfmbId0ZaVkj9pDJQ1wjRDGmNypSAUSzkqCILffFun4/XXX6euro60tDQuvPBCLHIvoXnyZFKnX4Rh0CCpPLp+fdjX6ySUiZERAmTMS7ydRSk3Hj9+HLfbHdfUiUTR6/WqcjTe8qiyrhqt3SQaSiBMVKBzLpNwIIyUuguCgDXMHbDVao24gJvk7CZQOaoIZcwGLenG3pt60dtMK83j79+X2mL+sf0Eb+3yjxJTbNYUwmWEU6ZMoUIeJGvd3vXyaO2pUxRrpb5QrfLxmXQzjF0Uc9+oGaFstj04YzAgZXVvpKXh0Gih4YA0EDgGSiBMN6T7M8KmfTE1A3rZXaZQp2PlypUAXHbZZRgMBtUcO33uXARBIH2+VC61rHk/7Gt5amtjCmUCSZs1C3TS36WnMbZROHTOCKuqqvB6vaSkpMQc45QoiWZo3c0IlXXJZEbop8ecZR599FFmzJjBokWLuOOOO7jjjju47rrrmDlzpjpXLMm5RX66v6k+sHXibL/xmTWqgNsvlcpfv3h9D4fqpAu/khEqhAuEI0aMYJ/cyN7UjVl0Rz/9FJ0g4BBFDEqlee4f4tpXEcuEywgVocygDMmfNM2QhkWrYW2ObC6wZWXM11dcZdL16QzPHo5BY6Dd1c4JS/TSnq7YP45JKTPOmzcPd10d9p07pdecI02cz5DXDa0bNoYtj0ZzlAmHNj1dLVtb12+IuT34A+GJEyf48kupOhBr6kRXSEQw09HRwYEDB4CuB8KysjJAmi9rsSRmpHCu0mO/0SuvvJL9+/fz05/+lBkzZnDJJZdw7733sn//fq68MvKCd5KzF7/NmlOdJl/QA830fYG7Lh/B9GF52N1ebn25AqvT0ykQphvSSQmjzNVoNHiVDOXwYXxBvprxUiMHhmajAeGBNri/DYxpMfaSiFYaVTNCuTSqqGFfzcoGBMmPtOFg1NcPLI3qNXpG5YwCYpdH9YX+0qjC3LlzsayVBu2mTJyoZo3GkSOjlkfjFcoEkibbskUqtwbTr18/DAYDHo+H9fI+PVkWVUgkI9y1axc+n4/i4uIuZ6Y5OTkUyWVqJah+3elyIAy3sKvVapk2bRqLFi3iG9/4BtOmTUOr1YbZO8m5gN9dxtWjzfR9Aa1G4IlvTaA408Sxhg5+/toXpOv9pdFw64MKgy+4gAaPB43Xi6OLDh6Wg9JEAmd2TsL7Bg7nDbRZc/vcnLScBGBIhpTtKIHwkOCGkVdIG259Ovq5BZRGAcbkyeuETdEDoU6xWdNJbTcjRoxgyJAhWGTRTPrcOeq2giCQPi9yeTReoUwgaTNmAGD77DN8cTSTazQadUivMjWitwNhrPJyd8ui4Y6ZpBuBcNCgQeTm5nLppZdy991388ILL7Br1y62bdsWsb0iyblFoN+oskZ4trROxENumpGnvjMJvVZg1Z7THDjuD37hyqIKU6ZOpUJWJtq62FgvnpLWJrUDBiS8r9I+4RW96tgogBprDR7Rg3/rwMEAACAASURBVElrUlsd0gxSILR77HjPv1XacPe/wBbZci2wNAqogplYylG93EJRKGeE8+bNw9PYqP6MMubM6bS9InCxbvykU+ASRRHHXulY8QhlFAxDBqMfOBDR7aZjy5a49hk8cCA/yc/nr3YHQwyGHlWMKgwfPhydTofVao2pHO2pQJhcJ+xMlwPhsWPHePbZZ7nkkks4duwY9913H5MnT+bCCy/knXfe6clzTNJHUQJhU4eT2nZJIHIuBUKASQOzuU+eWvFBRSoem5Qh5KfkR9ynJwQzZnlqeaa8npMIeo1eLeMGlkeVsuigjEGqR6oyhgmgo385FI0Hjx12PBfx9dX2CTmIKoKZA80H8Pg8EfdTBvQW66WMcN68eVjWfQiiiGncOPRBpT7jqFHoBw1EdDqxBJQzPbW1eJub4xbKKAiCQNpMKSu0xFkeHdWvH9/LyiZLq+WGzKxeyQj1ej0jRki9jbECU3cVowpJ5WhnuhwIBw8ezDXXXMP999/PW2+9xYkTJ9i0aROlpaU891zkD1GSc4dAm7VDddLFsSjz3AqEADdNG8RV5f3wiQKOU9/G50mLmhEOGDCAYynSz8G2cyeiJ3JwCIfT6SRftr/qf17X7vzDKUeVHkJFKANg0BowaKTfo9XdAdOWSt/Y/v/A4x+xFYgyk1EpjQ7OGIxZZ8busXOs7VjEc9LL61J5Oh0XT5vGrFmzsHwglUUz5s4J2V4QBDLmyuXR9/3l0USFMoEo5dGODRvjcsaaDhhkccz8jHSGDe2dGZ/xCGY6OjpU0U6yNNqz9Kj8adq0aTzxxBP87ne/i71xH+DEiRPMnDmT0aNHM378+E6u9kliE2izdrRBCoSF54hYJhBBEHjounH0z9EiejKxVy/mi0P92XasCYc71K9REARyJ06k3etFcDhwfBldfBLMkQMHKJbLh0UTJ3bpnMPZrB1vkxSjilBGQcnsrG4rjLkO0orAWgv7wluSqaVRORBqNVpG58oZRpTyqDY7G0GvRwA+/M9/0NntdGyTPFTT54QGQoAMuY0isDxq78L6oIJ5yhQEsxlPQwOOGEFAFEWGVfrHIxXo9GTV1CR8zHiIJzApQpl+/fpRXNw9/10l8FZWVibNt+lGIHS7wxsUDx8+/KxJt3U6HStWrGD//v2sW7eOu+++O/lHkSCKclS5uT7XSqMKqUYdy67qBxoHPmcx63aZ+ObftjLu/jVc89RmfvP2Xgb/YhWDf7EKm8vDeVOn8rlcHrVXJLZOeHzrVrSCgB3Q5UcuwUZDzQjtoRmh0kOooAhmOtwdoDPA1B9J39j6VNgG+0BnGQWlPBpNOSpoNGpTvbu2FuuHH4LXi3F0GYaB4ednhiuPKuuDiShGFTQGA2kXXSi9jxjlUccXX5BSX4/d52ONRcqCLavfS/iY8RBPIFTKoj0xCi83N5eCAqmqoWSZX2e6HAhTU1OZMGECP/jBD3jiiSfYuHEjR44c4S9/+QtzItzd9TWKi4uZMGECAAUFBeTk5NDcHP9ctiR+5ahCT8wN7KsMzUsjdegKjIXvMLXUSEG6EbdXZNeJVl741J85vL+3lilTprDDrghmwrsxRaJhtzQhoM1s7nJPptpCEVAaVVxlhmQO6bStsk6oTpWY/EPQmeD0bnggC1ydhSqK16iSEYJfORprSK/SHuGurVWb6DPmRHZ96VweXSM7yiQulAlEKY9aN2yMul3ra68BsMZi4d/ymq1lzRrECElAdwgUr0Qq2faUUEYhuU7op8uB8KOPPmLJkiXo9XpeeeUV5s+fz4gRI/jLX/6Cy+Vi2bJlvPrqq93qU9m4cSMLFy6kX79+CILAf//735BtVq5cyZAhQzCZTEyePJlPutjEvGPHDnw+HwO6oNL7OqMIZgByUw0YdD3bbNyXKEzLRqNvxZCzmT99cyTbfnUZn/xsFo9/s5xvTvH/3fzvW3spGjaOCpuUEXbs2JHQpBbbUcnc2Z2f1+VzDe4ltLqsapk0OCNUAlqHMpMwNbezg01AC4bD61AFMZ0ywlwpIzzYchCXN/zaIqBmhM5Dh1XlZnqY9cFA/OrRjbiOH++SUCaQ1Esukd7Lnj0RXWa81g7aVq0GYJXTwTabDbvRiLetjY4wQ4O7i6IcbW9v59SpU2G3UQJhd4UyCknlqJ8uX7WmT5/O0qVL+dvf/sb27duxWCzs3buXV155hfLycioqKrjrrrsYG2FgZjx0dHRQXl7Ok08+Gfb7r776KnfddRfLli3j888/5+KLL2b+/PlUV1er20yePJmxY8eGfNUE1Pqbmpq46aab+Nvf/tblc/26EhgIz0aP0UQwagOCfkougiAwIMfMtRNL+M1C/4T0DqeX36ypor24Hw6fD19LCy7ZpzIehFppFJQxztE64QgWyyhl0byUPHVNUEHJCJW1PwCmLPE//ue3oE26OCtlUY2gwaz3T13vn9afLGMWHp+HQy2HIp6XMo6p9bXXwOPBOGIExiFDIm4PYCwrk9oenE4an3xKem748ISFMuo5FBRIZVVRxLox/I1z+3urEW02dIMGsbmlBR/QKE+taF+9ukvHjYbBYFAVqeEyNKvV2m1HmWCSghk/PXb7rtFoGD16NDfeeCMPP/ww77//PqdPn+4UcBJl/vz5/O53v+O6664L+/3HHnuMxYsX86Mf/YiysjJWrFjBgAEDePppf0NwRUUFe/fuDflSXBmcTifXXnstv/zlL7nwwgu7fK5fVwJLo0XnoFAmXpT5iVt+eSlZZj17TrWRN+cWdjukrDDefkJRFEmXba9yu3ETGZwRKkKZQMWogpLZKUEOgPyAUUWVm+DpC2HvG2pZNFWfqrZggFTCVBvr6yrg/kzpy9V5zV1XJIk8vPIQ3ljZoPLaGXOlrFAJQqYxo6PtEhN/eTS83ZpSFs254QYee+wxRo0axcjFiwGwrF2Hz+EIu193iBaYdu3ahSiK9OvXT3WF6anjJUujCQbCIUOGMHTo0IS+pk2bxp///OceP3GXy0VFRUXIeuScOXP4NM7ShSiKfP/73+fSSy/le9/7XsztnU4n7e3tnb6+7uQHZITnYutEIGa9mT0372HPzXs6ZUOBFGem8Og3ygGoyxrD6lwpoMQbCOvr6+kvy/X7nzely+caHAgjCWUgSDUajuJycLTCaz8ga/UvSPP51Gb6QMbmjgVR5PSJyM3qSkaooAS4WCjqUYWuCGUCUfoJOzZvRnR1LuU6Dh6SRkLpdGReczV33303Bw4cYODs2ej6FeOz2WKuL3aFaIGwp8uigcc7fvw4tjhHU52rw9gTGhPw/PPPd+kg8U5PToTGxka8Xi+FhZ0/WIWFhdTW1sb1Gps3b+bVV19l/Pjx6vrjSy+9xLhx48Ju/9BDD/GAPCstiUReukF9fC4LZRLh8tGF/OCiwfx9cyU7LllMw4Yn0McpmDm4Z4/acJ4e5wDZcATbrEUSykCQalTBkCr5mwJ43bDhYfjkT+QcXMNrOi3/l2mTMr5f1UjfP76R677cyDUnayip/GfE89IV+rMZQ2kpxjidWoxlZehLSnCflCzijKXRR1HFwjR2LNrcXLxNTdh27iQ1YEBt6+tSNph+6aXocnPV5wWNhswrrqDpmWdpX7UqbO9jd4jWS9iTilGFgoIC8vLyaGxs5ODBg0yM0aqzatUq1TfaarWSmpoadfuziYQC4Qy5nNCXCFbViaIYt9Ju+vTp+Hy+2BvK/PKXv+See+5R/9/e3v61F9ekm/x/Qjmp+q/wTPoWv5g/iq1HGzlQCw+f920e3vR/uGtqQtxTgjnx2WfkA3aNgDY7u8vHVwKhR/TQ7mwPGb8USIhqNBitHi69D4bNxvbv79LfWs8DTbK6+oWFUPM5iD6Ud+YC1Nuj9hrI87uxaLMCjMtnzYz7/QiCQPrsy2n++/OAtEbYHQSNhrRLLqHtzTexrt+gBkKf00n7W28DkHX9N0L2y5ADoXXDBrxWK9q0+IzQ4yHYczTwOtbTitHAY27cuJF9+/bFDISBA9bb29vPqUB41kr88vLy0Gq1IdlffX19SJbYUxiNRjIyMjp9fd3JTQ0QyyQzQhWjTsvK754HHgf78kr518jLsUUYah1Is9wjZ0lL79Y4K71Wr85PbLA3hAzkDSRENRqJgefzwfxf82Zaqv/CcapCUpXmjYTz/4dfDRzO9EElWJRz/7KzsCQwuKddfnlC7yljwQL1cVeFMoGEWye0rF2Ht60NXXExqWE0A8ayMgxDhiA6nVIfZBR8NhsHRpVxYFQZvjhKjyNGjECr1dLW1tZJW2G1WnvMUSaYeAUzLpeLdevWqf9/+eWXe/Q8vmrO2kBoMBiYPHkya+XJ1gpr167tddHLU089xejRo5kypetrOOcKOakBpdGvsVgmHEPyUhll2QXAP0bNZtP2yGpKBWelJGoRe0AQoawT7m/aj8PrQCfo6JcWmpGqqlFXhDXCAFpED7/Oz+WFDHmN8IpH4a698OPtMH85tiHTsWs0HCi/Vvr+wc6BUAiY5WcakVjp19jD9mapF10IOh2u48dxVUk3CopIJuu66xDCTM4RBIGMK6QpHW09rB41Go2qqXdgYPr8888RRZH+/fv3mFBGId4Wig0bNnSaXfj444/j7OKIsb5Inw6EVquVXbt2sWuXdDE5fvw4u3btUtsj7rnnHp555hmee+45Dhw4wN133011dTW33nprr57X0qVL2b9/P5991vUJ5OcKgX2Dg3PPnVJJT3HluELSD6zHJ2hYZumvOs9EQtcg9bWZe2DKgWKzVlEnZaIl6SXoNaHla1U1GkksE4BSPj2lzBSc8G3I8i8PKA4zH8heq5zYKpVHZTRmM2VfHqDsywNozOEFR2cKbXo6Zll8Yt2wAVd1NbatW0EQyLru2oj7ZSyQAmHH5k/xtLRE3M5VWak+jncuZbgMrTeEMtGOF46335bKxTfddBMlJSWcPn2al156qcfP56uiTwfCHTt2MHHiRLV2fc899zBx4kR+/etfA/DNb36TFStW8OCDDzJhwgQ2btzI6tWr1RliSc4sKYbk7MlgpkyZwok1Kymx1NNqSkfn9URU3rlcLnKc8oDjCeXdPrayTqgEwnBlUfCrRmOWRvEHy7Tp90hiGkPnmx/Fc3SztRIGnC89uf/tRE89LL0RRNXy6PoNtL72OgCp06ej798/4j7GoUMxlpWBx4Plg7Vht3EeO071Lf+f+n97nGKpcIKZ3lofBH8gPHr0KI4ILSGiKKqBcNGiRapO4pFHHsHrDfXaPRvp04Fw5syZiKIY8hWoXr3tttuorKzE6XRSUVHBJbJrRG+SLI0miZfy8nI6vC6+8+lz6HwePFodq3dWh9326NGjDJIVowXlPRAI5dJotUU6njKMNxglI4wolgkgeChvMMpswpPWk9hHyK0R+0MdofoKgcN6W994A4Csb4SKZILJlLPC9lWrQr7nPH6c6ptvxhvgWmPdGL5fMZhwGVpvKEYVCgsLyc7OxufzcfBgeHP4L774gurqakwmE5dffjlLliwhOzubw4cP8+ab4Y3Zzzb6dCDsqyRLo36URvLK5QswGxISIX8tMJlMjB8/ntrTh/nmoY8AeGjtUVo6Qm3IDu7eTYE8vb07rjIKSkaoECkjVNYI48oIXZ0nTwSTacykJK0EgIWHnpGerN4K7afjOeUzjmHIYPQDBiC63XgbG9FmZ8elZs2YPx+QAqi7rl593lVZSfXN38fT0IBhmL/Fw7rxk7h68AIzQlEUsVgsaoDqjUAoCELMdUJlvuzs2bMxm82kpaXx4x//GICHH344rvd15MgRnn766YjDGr5qkoEwSZJeZsqUKeyw2bjh0IcMbK+l2ebmt6tCLzo1FTsBsOm0aDMzQ76fKEpGqBDOVQb8Qc3hdeD2Rb9QKc4ywTZtgSjl0TqdDm//8wARDvRMebSnEQSBtOnT1f9nXHklgsEQZQ8Jff/+pEycCKKI5X1pIoWrspKqm27GU1+PcfgwBr3wAiN370JIScFTV4czDt/lESNGoNFoaG1tpba2VnWUKSkp6TU1fCyHGaUsetVVV6nP3X777aSkpLBjxw4++uijqK//xRdfMHz4cG677TZeeeWVHjrrniUZCJMk6WWmTp3KeqsVq8vJXZ//BwGRN3aeYv3B+k7btR+UJPL2rKweOa4illEI10MIdHLJ6XBFzwrVjDCMs4yCEggBvGVSAzb7+m55NPVifyDMvObquPdT1KN1Dy3nwKiyTkFw4PPPo8vNRWM0SupUwPLRxzFf02QyUSqbBezfv79Xy6IK0QQzNTU1auVrQUD7Sn5+Potly7mHH3444mvX1dV1ssg8evRoj5xzT5MMhF0guUaYJBGmTJmCTRRZ3lBPWUsVVx3bDMCyN/fS4fQrSD3VJwDQ9C9Rn7O5PJ3mHCZCYGk03ZBOjikn7HZ6jR6TVlJ5xlKOxlojBBifN1597BopBQuqt4AlPsenM405IMjEMgAPJGPeXAhoB/HU12MYVqoGQYX0WbMAsH4cOxBC5/JobypGg48XLhC+++67gHQzFzwM+Cc/+QlarZa1a9eq5xmI1WplwYIFnYJfMhCeQyTXCJMkQllZGWazmXfb2+nwerl532qKPB2carXzxzXS+o8oiphkKX53rNUCMev8md7A9IFRG/TjVY7GUxodlTNKfbzf0wYlUwCxx9SjPY2g75ojki4/X22/ADAMHcqgoCAIsiBHEHDs24c7DvvHwAytNxWjwcc7cuRISG+gsj4YWBZVGDx4MN/61reA0KzQ5XKxaNEiKioqyMvLY/ny5UAyECZJ8rVFp9MxadIkAI7c/mPMeg0/3iatlbywpZKKqhYaGxspkkUHRTGsruIl2+R3cYm0Pqjw/7d352FRnuf+wL/vbMAMA4oswybiEsUoRHHDihq3aozG03hyqllsTXJVo4k2aaMm5tRff021prFNqkma08QsarFGjabGRjyN4A7I6hZRVgUEFXGYAWZ7zh8v884MDMzCMqNzf67Ly5l3m8fnQu55tvtxZuaoiZmEQNlZ16hYZFlGk12TDQxfwL/x4tmj7gqaN094HfvXjyAJbb+HpCQ0FAGts4Abjx1z+ExzC+3MmTM9OlHGLDIyEsHBwTAajbhyxZL0QaPRCNlk7AVCAFizZg0AYO/evSguLgYAmEwmPP/88zhy5Ajkcjm+/fZbzJ7NJ00vKSnpsX9HV1AgJKQXmLvRT1y5grCVK5BcdwUzagrBGLB2byHOX7yMuNZJGoFD7LcIdQbn8+ICgExsmfTRX9m/02udmTmq1Wthat2kt7MWoVwqx/rx6wEAOTdzgOGt427lp7yye7Qr6xODHpsjvG7bErQW2No9qnaie9TcQisoKABjDLGxsQgPD3epXK7gOM7uOOHRo0fR3NyMuLi4DveVHTlyJB577DGYTCb88Y9/BMDnZN6xYwfEYjG++uorjB07FgNbswLdunXLK3ftoUBISC9ITOTHzbZt24ZfHDoEY0wMXjz3FfpCh+LaRiz5NAehrdlaZAPi0GIw4nBRNVbsyhWe8fpXhW5vg9M/qPNA6HArJqtzEpFEGFPsSEpUCgAgvy4fWkU/QJg9+o0Lpbal1Wsx8vORGPn5SGj1zm0b1NOczQernMYHQu3pMw7zjg4dOhQiq7HHnmwNmtlbyG89W7Szf+fatWsB8LsTrV+/Hps3bwbAJ+me07rMRKlUCsHcG7tHKRC6gSbLEFeZu4YAYO/XX+PZkycRpNdiWdZuAIAoYhBKg1TICx+E/04vxbi3/xfLd+bi+8t1wn1HLt7EJyec3+neWkpkSqfn7W7O24YwUUbqOCF4rDIWUYooGEwG5NbmAg+3do/20OxRbwyS1mSDB/PrFXU6aBzslxoQECC0oICenShj1rZFaDKZhIkyHXWLmk2aNAkTJ06ETqfD22+/DYDfsm7JkiU215lnw1IgfEDQZBniKpVKBcYYCgoK8LOf/QwXjAb84249UqsKkFR9HhCJ8cqU1Xhj4nLsPFuBhiY9IoP98UKq7SzGjYcvI6v0jsuf39FGwmZC4m0nWoSddYuacRwntApPV5226h49CahvOlPk+4Kz3aocxyGwdaG+M8sozIEJ6J0WYdtAmJWVhdraWgQFBTnM1sVxHFatWiW8X7ZsmTB2aM0c3CkQEuLjEhMTsX37dpSXlwPPPot6kxG/KtiHAH0TDGIJ/Ex6/GR0NHa+MB4n1kzDqzMt44WPJ0bCaGJYsSsXtffs54V0lzNbMTmzdMLahEh+j78z1WeAPv2tukfdmz2qM1qy8RwuPYzi+mKHCQC8iXLaNAD8hBnmIEenuasS6N2u0eLiYuh0OqFbdPbs2ZA5kWDA3AUK8DNI7fUYeHOLkHJiEeIBkZGR+M0776B23HjcfustbMnchuvKMIybPgZJTy2we8+G+cNRfLMRP9xUY+WuPOx8cTyk4u75Lutwc17Ydo06Y1zkOADAlforuNV0C6EPLwBu5AAXDwDjXnS5jB/lbRVebzi9AQAgE8kwqM8gDO7T9d06epo8ORkipRLGO3fQVFgIeSezg81BAwDkvbBLR3R0NJRKJdRqNYqLi+1mk+mMUql0OH7tzYGQWoSEeFDYwifhN3YcBqhrMKmqCJEJHa8hlMsk+PCZ0Qj0kyCr7A7e+e6HThfcy6VyFC0pQtGSIoddo+Yxws5ahObxQ2e6RgEgxD8ECSEJAICz1Wct3aNlx4ENwYCDLDbWsmuysevKPwAAcxs1SOo3EgqpAjqTDpfuXMI3JZZJOCUN3jlFn5NKEZiaCgBodNA9+lhr1preYj1z9J///CcuXLgAsVhs09LrKgqEDxiaLEO6C8dx6Pvr16ET8Z0z0njbzWfbJjUfGBaIP/4nPwP148wSHLnQPcsRzMHNvGDeHmExvdS5QAhYukdPV53mu0ejXF8jqdap8eaJN8HA8BN1IzbV3cbHj76PU4tO4duffIs/Tf0Tlo5YKlyfUencTg+eENjaPar+vvP8nJGRkcJuOwpF7+zzae4e/fOf/wwASE1NRUiI/WxE7jAHwsrKSuh07ZPOu0qj0YDjOHAch9raWsc3dIICoRtosgzpTtL+/fFWygt4d/R/QepEiq/ZIyLxi8l8wHzz6/PdUgZnWoSujhECwIQoyzghYwwY9rjLZduUtQnVmmpEKSLx+m3LRrgiToRYZSxmxM3ALxIte/+drDrp8mf0lsDUSYBYDN3Va9BV2N+OCwBMWi0uDUvApWEJDpdbdBdzi7CmNfuNs92izoqIiIBCoYDJZEKZ1abF3eH3v/99l+6nQEiIh8llYvzh5Ed4LXc35E5ubvzrHw/F+PgQaFq6Z2NUYdZoJ8snHG3BZM/o8NGQiWS4qb2JsntltoGw4brD+4+UHcHBawch4kT4XeJKKJxYR3n+1nncaXZ9Zm1vEAcHC2nZnM092lusZ6oCwDyrrDndgeM4YeZod2eY2bNnD0wm1xJOWKNASMh9SCIW4S+LRyFM6dctzzMHt86WT7jTNeov8ceocL47lO8ejbWcPPWXTu+t09bht2d+CwB4fsTzGFtiWX8n197u8D4GhpM3vLdVaF5c78wyit5kHQgTEhIweHD3T0DqznFChUIhJAKvqqrC8ePH3X4WBUJCPMzdFF/hSn9secqyk/3V2s53juiMMynW3OkaBWy7R20UpAF3K4W31oviNToN3jr1FhpaGpAQkoDlg34C5Gy33JvzaaefmXk906Uy9iZzujVtTg6MDQ0eLo1FP6sUcd05ScZadwZCrVaL6mrLhs+7du1y+1kUCAm5jyXHWRJrf+pm1hnAucwy7nSNApasNtk12TCYrGa2mvTAiS1279l3dR9O3jgJmUiGjakbIT21FTBYrZ3M3wm0WCb2mGfI7nhsBwDg5I2TXrvGUNa/P2QDBwJGI66Mn9BuDNBQX4/bn33e6+WyXvu3cOHCHvmM7lxUX1pq+/O+Z88etyfhUCAk5AHxz8Jq3Ljb5PT11ksvxAgAAOhMOpuF69ZcySxjbVjIMAT7BaNR34jzd9rs0p77pU2r0Oy93PcAAL9M/iUGcf7tW4AtaiCv/W7nI/qNQF+/vlDr1civzXepnL0pcIptthbGGJry81G1Zg2uTpmKW++/bznXhbEvVygUCqjVapSVlSElpfOUfO7qzhaheZwxKSkJKpUK9fX1OHLkiFvPokDoBlo+QbyRwcTwyXH3WoXWexd2NE7o6oJ6M7FIjHEqfnH9mbp8YEMD/2dAamur8E/t7mkxtmB85HgsTlgMHH8XMLYAseNtLzr7IWCynSwkFokxKZrfcd6ru0et0pbd3b8fZU8uRNlPF6HhwEEwnQ5+CQnC+ZarV3uvXIGBiIvrfMuurjAHwpKSErcTyJuZg+mQIUOEfRHd7R6lQOgGWj5BvNXfsypQr3G9e0gsEiNAwrcKNR0sdHd3jBBos57QbCq/awFyv2g3g1QpVeJ3P/odRA3X+fMAMPl1ywUBfYH6MuCHb9t91uRYPsh4cyD0t9rW6Ob//x2aL14EJ5Mh+IknMOAfuxG340vhvDYryxNF7BFxcXEQi8VoamqyGd9zh7lFOGjQICxatAgAcODAATQ2uj5WToGQkAdEQqQSTXojvjhd7tb95paevUX1RpMRWgM/luVq1yhg2ZapsK7QsjvEgEmWVuHxLdh/db9w/Zpxa6BSqICMzfz5+CnAkBmW1uSY1gX0pz9o91kToyZCzIlR0lCCSnX7bldvwIkty2Sk0dEI//WvMDjjGKL+sAkBiYk243XarAfnC7dUKkX//vyWYF3tHjXfP3DgQIwdOxaDBg2CVqsV0sO5ggIhIfcx68wzL03lp7t/dqq0Xbo1ZyhkHc8cte4udbVrFOC3ZYoOjIaBGTB+13jLdklT+F0KTLmf44vTG4XrZ8bNBG5fA/Jbu7qmrbd94NgXAZEUqDgF3Mi1ORUkC8LoiNEAvLtVTelX6AAAEvVJREFUaBZ/4Gv0e/55SPr2tXtem5sLpvfOiT/u6K5xQusWIcdxWLx4MQD3ukcpEBLygJgzQoW4fnLUa/XYne16S8h65mjbHKbmblF/sT+kYqlb5TO3Cm3Ep0ITPRoikwE/r6+3PZexGWBGYPBMIHac7bmgSGDEk/zrMx/weUs3BAs5TCdH892jx687Xlvm6b0MOVHnv4aZVoumou7JIOQNuiMQmkwmYdaoeSaquXv0u+++w+3bHa8ztYcCISEPCIlYhBdT+V8KfzteCr3RtdmGQiC0M1nG3Rmj1szjhNZqNDV4S8I/+8lGLSIMfEuWu1UMFPFJtvHoG/YfmPIS//eF/cC9KptT5nHCrJosr9yo1xHz2lLlj38MANCcOe3gDud4InVbW9YTZtxVVVWFlpYWSCQSxMbySRoSEhIwatQoGAwGfPXVVy49jwIhIQ+QhckxCA30w427TfimoKrTay9W37N5bw5y9gKhuUXoSlaZtsarxoODZeyrUd+Il/73JaSLmnE+sA+kzISjlVUoKq2ANOMPADMBQ+cC0aPtPzAyCYibBJgMwLntNqfig+IRExgDvUnffiH/fUQxgZ8pqz19//4b2uqOFqH53ri4OEgklt0E3e0epUBIyAPEXyrGz380AADwwbFrdrdoYozh71kVWPw/Z4Vj7x0tRoCkkzHC1sX0QbIgt8vWx78PhoYMFd6/cfwNFNcXIzQgFKrH3rO5VnL5EP+io9agWcoK/u+8HTaHOY7D5BjvnT3qbDYh+QS+Fd2Unw9Tk/NrRL1Zdyyqtx4ftPbTn/4UHMchMzMTlZXODw9QIHQDrSMk3uyZCXEI9JPYTbnWpDPiV3sKsW5fEXQGS9fpXzNLkJn1MJgxwO7mvEKe0S50jQIQ1hMCwNmaswiQBGDb9G0IHb4AiG3TdTp8AaAagU49NBsIGQg0t09VNiVmCgB+nLDTNWs6LYpKK1BUWgHovKsbVTZgACQqFZheD21uruMb7gPm4HXr1i3cu3fPwdX2mYNo20AYExOD1NY9H9PS0px+HgVCN9A6QuLNggOkeHp8/3bHS+oa8R8fnMTe3OsQccAvZwwRzvlLRaisVUJTuhIVde3HFrujaxSwDYQiToR3Jr+D4f1akz2nvmZ1JQdMXef4gSIRMOElu6fGqMYgQBKA2qZaXL5zuQul9hyO46BobRVqzzwY3aNKpRJhYWEA3G8VWi+daMud7lEKhIQ8gJZOiodUbBmP++5CDeZvPYnLNWqEBvph5wsT8OJkyy+Rv784AX0DjWD6fjiYOQQH24wvuptntK3EsETh9WvJr2FK7BTLybiJltcP/wcQPsy5hyYtAvyD2x2WiWVCntOM6x1v1qs36fFhnyB8E+h8wvPepEjhA6GmdZzQGya8dFVXxwk76hoF+DypEokE+fn5+OGHH5x6HgVCQh5AEUH+eOKRKOH9L3cXoLHFgHHxIfj2lUlIGdTP5vqhKiVefUIPseIyjCYx1u4tsjnflawy1vzElm2jFj7UJrGz1SJyzPytCw8NBEY9Y/eUeZzwWOUxu0skGloa8Mrx1/FB3z54K7QfarQ3be739NIKAJBP4IN584ULXrVbRVd0NRB21iLs168fZs+eDQBOzx6lQEjIA2rpj2x3u//FlIHY9cJ4hAf5270+TKlAQOzniIu7YHOcMWZZPtHFrlGnyUNcuz7555bXNy1r7lJj+PGii7cvtrvluvo6nj38LHLr+OTcRo7DHqvsNt5CGhHO71bBGDQPSLq1rgTChoYGYZ2gvUAIWLpH9+zZ49QzKRAS8oAaEKoQXv9l0Sism5MAibjj//KB0kBwHENYdBa2LR4lHD9x9ZZljLCLk2V6TJCl9YtcS57OcHk4EkISwGA7WaaorghPf/s0ShtKER4QhlV37gIADpQe8sp1h8IyijNnO73ufuk27UogNHeLhoWFQam030Mxf/58yOXydls1dYQCISE+YHpCuMNrrBfUPzrMcv3np8qFFmFXlk/0mgv7bPYqNHePmh2rPIal3y3FneY7GBYyDJ9M24alDffQX6+HWt+IA9cO9HaJHTIvo9B0ccKMOj29O4rTZd0RCO2ND5opFArMnTvX6WdSICSEALAEwrbrCE9du42aerHNNV5NpwEK/yG8NS+jMFt7fC2ajc1IjU7FZ7M/Q3hAGEQAnm7gg+fOSzthYq0zZ71kaYVi3DiA46C7dg2Gujq3ntHwzTeoWmdZl+nJ8UZzEKusrHR5M93OxgetmbdmcgYFQkIIAKvMMrrGduvuKioG2VzjLq3OCPWlTVBf2gStznYvQcgUlt0lZAr7D3BWznag9d/wcOjD6OtnSWjNwPDUQ0/h/WnvQyG1fM6CRg0CpQqU3yt3KkdpbxL36QP/4fwyE40bu1Hc3bsPVa+vAaw2+W2+2H7ctLdERERALpfDZDKhvNy13VKcaRECwKxZs5x+JgVCQggAS2vPwAxoMbbYnKu/PQQmvdKpWaNtE3b3Ook/cLMIuJ4DgF+vONFq/eLLI5dh/YT1kIhaU3Pp+YwtcsbwxAC+O+3LS1/C25iXUbi6P2F92m5Uv/kmwBiCFz4pHG++cKGTu3oWx3FuZ5hxtkVovZWVIxQICSEAALnUso7Ount0VGwfgImhr0+BUqb0fKBzZPh8/u+cT4RDix96ChOamvCnm3V4Zuh/2fySlGZ9LLz+OVNCxIlwtvosfrjj3Bq03mJeRqHNdj4Q3vlyB2o2bAAA9H3uWUSssyQpaL7guRYh4P44obMtQoVCgQYnu38pEBLio6z3MpTLJBBxIqGrUGOVePuZlBgAgO7ueIhYgEfK6pJRz/F/n98HaO8AAAYHD8T/1NRhhrZNvs67lZBk/VV4G3ZqG+ZG8ZNrdl7a2SvFdZZ89ChAKoWh5qbjiwHc+eIL3Hz7bQBAvxeeR8S6dTZfAJrOn+889VwPcycQ6vV6oSvVUYvQFRQI3UC5RsmDyjJhxhIIxw70Bye9DRgVOFJ0HyzojhoFqEYCxhag4O+dX5v+3+AMlm5gkaYWq9XNAIBDJYdwp7m+ozt5bfZB7EkiuRzypCSnr6/7M5/IPPSl5Qh77bV2XYXG27dhqKnp1jK6wp1AWFlZCaPRCH9/f0RGRnZbWSgQuoFyjZL7QdsWnzPszRxtMmogCzkJANh+sgxGk/utCLk0wO7rbsVxwJil/OucT4VJM+2Un+KXWsA2QIQV7sUc+QDoTDrsKznYM2V0kzyl/Z6O1kzNzTbvw1a9grBXXulwvKypsMju8d7gTiA0XxsfHw+Rgw2NXUGBkBAiULTO1rTek7BRp4a0Tw5E4maU3dbi2A/uTd/vVSP/E5AFArevAmV2ZoCajMDhNfzrR562HH9oDjhmxJpbtQBj2HvtAFyb3N+zFCkpHZ5ruXYN5c8tEd6HrV6F0OXLO31ec1Fht5XNVdYb9DrbRevs+KCrKBASQgRKKT8r1LprtFHfCE6kQ2gEP3nks1NlPfLZ3ToJx08JJD7Fv875tP35vB1ATSHgFwxMWWM5PvP/AZIA9Lt5GYv0EtxpqcfhwC4u5ehGASNHgmuzfyFjDPV79qD0yYXQXb0qHA957jmHz/NkizAuLg5isRhNTU2orq526h5nZ4y6yrn+EmKX+VuMu3tqEeJtJDoJjE1G1NXXwdTC5/usvdMCY5MR0f2u4Fb5Q8i+YllYfu/ePRjadLtqdQaYWrR2z7t7ziGdBmhh5kIBMiMw9Cng5CdA3kFoR62AofW8tq4KhkMb+OsnvQIYpZZ7uSAgeSWQuRlLr9dif0QQPpXKMbWlEU331DAYZY4/t4cZRzws7FhfX1WF2i1b0Jh+FAAQMHYMmrJzWotzDyKD7RcKk1aLRqOljNqCAvSprwcnFsOk1aI4lZ8oNOR4ZqcbBneXmJgYlJeXo7CwEIGBjteomneTiI6Odur3rvkaRy1Ojnly2tB9rqSkpNub6IQQQrpXZWUlYmJiOjxPLcIuCAnhvzFXVFQgOLj9fmiE/0YWGxuLyspKBAXdB3kqPYTqyTlUT45RHVkwxqBWqxEVFdXpdRQIu8A8ayk4ONjnf+AcCQoKojpyAtWTc6ieHKM64jnTSKHJMoQQQnwaBUJCCCE+TbxhQ2siOuIWsViMqVOnQiKhXuaOUB05h+rJOVRPjlEduYZmjRJCCPFp1DVKCCHEp1EgJIQQ4tMoEBJCCPFpFAjd9MEHHyA+Ph7+/v5ITk7G8eN2Evv6kMzMTMybNw9RUVHgOA5ff/21zXnGGDZs2ICoqCgEBARg6tSpuODBHbI9YePGjRg7diyUSiXCw8OxYMECIWWUWUtLC15++WWEhoZCoVBg/vz5uH79uodK7BkffvghEhMThXVwKSkpOHz4sHCe6qi9jRs3guM4rF69WjhG9eQ8CoRu2L17N1avXo0333wTeXl5SE1NxZw5c1BRUeHponmMRqNBUlIStm7davf85s2bsWXLFmzduhXZ2dlQqVSYOXMm1Gp1L5fUczIyMrBixQqcOXMG6enpMBgMmDVrFjQay5ZHq1evxv79+5GWloYTJ06gsbERjz/+OIzGns9h6S1iYmKwadMm5OTkICcnB9OmTcMTTzwhfHGiOrKVnZ2Njz/+GImJiTbHqZ5cwIjLxo0bx5YtW2ZzbNiwYWzt2rUeKpF3AcD2798vvDeZTEylUrFNmzYJx5qbm1lwcDD76KOPPFFEr1BbW8sAsIyMDMYYY3fv3mVSqZSlpaUJ19y4cYOJRCL2r3/9y1PF9Ap9+/Zlf/vb36iO2lCr1WzIkCEsPT2dTZkyha1atYoxRj9LrqIWoYt0Oh3OnTuHWbNm2RyfNWsWTp065aFSebfS0lLU1NTY1Jmfnx+mTJni03XW0MDv9m7OWXvu3Dno9XqbeoqKisKIESN8tp6MRiPS0tKg0WiQkpJCddTGihUrMHfuXMyYMcPmONWTa2i1pYtu3boFo9GIiIgIm+MRERGoqanxUKm8m7le7NVZeXm5J4rkcYwxvPrqq5g0aRJGjBgBgK8nmUyGvn372lzriz9bRUVFSElJQXNzMwIDA7F//34MHz4c+fn5VEet0tLSkJubi+zs7Hbn6GfJNRQI3cRxnM17xli7Y8QW1ZnFypUrUVhYiBMnTji81hfraejQocjPz8fdu3exd+9eLFmyBBkZGR1e72t1VFlZiVWrVuHIkSPw9/d3+j5fqydnUdeoi0JDQyEWi9t9q6qtrW3X4iE8lUoFAFRnrV5++WUcPHgQ33//vc0eaSqVCjqdDvX19TbX+2I9yWQyDB48GGPGjMHGjRuRlJSE9957j+qo1blz51BbW4vk5GRIJBJIJBJkZGTg/fffh0QiQUREBNWTCygQukgmkyE5ORnp6ek2x9PT0zFx4kQPlcq7xcfHQ6VS2dSZTqdDRkaGT9UZYwwrV67Evn378O9//xvx8fE255OTkyGVSm3qqbq6GufPn/eperKHMYaWlhaqo1bTp09HUVER8vPzhT9jxozB008/LbymenKB5+bp3L/S0tKYVCpln3zyCbt48SJbvXo1UygUrKyszNNF8xi1Ws3y8vJYXl4eA8C2bNnC8vLyWHl5OWOMsU2bNrHg4GC2b98+VlRUxBYtWsQiIyPZvXv3PFzy3rN8+XIWHBzMjh07xqqrq4U/Wq1WuGbZsmUsJiaGHT16lOXm5rJp06axpKQkZjAYPFjy3rVu3TqWmZnJSktLWWFhIXvjjTeYSCRiR44cYYxRHXXEetYoY1RPrqBA6KZt27axuLg4JpPJ2OjRo4Up8L7q+++/ZwDa/VmyZAljjF9C8Zvf/IapVCrm5+fHJk+ezIqKijxb6F5mr34AsO3btwvXNDU1sZUrV7KQkBAWEBDAHn/8cVZRUeG5QnvA0qVLhf9bYWFhbPr06UIQZIzqqCNtAyHVk/No9wlCCCE+jcYICSGE+DQKhIQQQnwaBUJCCCE+jQIhIYQQn0aBkBBCiE+jQEgIIcSnUSAkhBDi0ygQEkII8WkUCAkhhPg0CoSEEEJ8GgVCQgghPo0CISE+7urVq+A4DocOHcL06dMhl8sxdOhQnD171tNFI6RXUCAkxMcVFBSA4zi8++67WL9+PQoKCtC/f3+sXbvW00UjpFdQICTExxUUFCA4OBi7d+/Go48+iiFDhmDBggWoq6vzdNEI6RUUCAnxcQUFBZg3bx7CwsKEYyUlJRg8eLAHS0VI76FASIiPKygoQEpKis2xvLw8PPLIIx4qESG9iwIhIT6soaEB5eXlGDVqlM3x/Px8CoTEZ1AgJMSHFRQUQCwWIykpSThWXl6O+vp6CoTEZ1AgJMSHFRQUYNiwYQgICBCO5eXloU+fPhgwYIDnCkZIL+IYY8zThSCEEEI8hVqEhBBCfBoFQkIIIT6NAiEhhBCfRoGQEEKIT6NASAghxKdRICSEEOLTKBASQgjxaRQICSGE+DQKhIQQQnwaBUJCCCE+jQIhIYQQn0aBkBBCiE/7P/rzW57GJn0WAAAAAElFTkSuQmCC",
      "text/plain": [
       "Figure(PyObject <Figure size 460.8x300 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(figsize=(5.76*0.8,3))\n",
    "n=3\n",
    "    n==3 && errorbar(0:L[\"K\"]-1,abs.(mid.(abs.(correlf_m))),sup.(correlf_ci),c=\"k\",label=\"Perfect obs.\")\n",
    "    for j in (n==1 ? [1] : reverse(eachindex(samplesizes))[2:end])\n",
    "        errorbar(0:sampK-1,abs.(vec(mean(sampleconv[:,:,j],dims=1))-mid.(0correlf_m[1:50])),\n",
    "            quantile(TDist(99),1-0.01/100) * vec(mapslices(sem,sampleconv[:,:,j],dims=1)),\n",
    "            label=\"\\$ \\\\sigma = 10^{$(round(Int,log10(samplesizes[j])))}\\$\",c=\"C$(j-1)\")\n",
    "    end\n",
    "    semilogy()\n",
    "    legend()\n",
    "    xlabel(\"\\$n\\$\"); ylabel(\"\\$|\\\\mu^+_0(A\\\\circ T^n) - \\\\rho(A)|\\$\")\n",
    "    # fill_between(0:L[\"K\"]-1,inf.(abs.(correlf_m)),sup.(abs.(correlf_m)))\n",
    "#     title(\"Predicted expectations of \\$A(x,y) = 2x\\$ with \\$\\\\sigma\\$-noise\")\n",
    "    xlim(0,sampK-1);ylim(ymin=1.7e-3)\n",
    "    tight_layout()\n",
    "    savefig(\"../figures/Bayesian.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 403.2x400 with 2 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(figsize=(5.76*0.7,4))\n",
    "for (n,sigma) = enumerate((0.1,0.03))\n",
    "    subplot(210+n)\n",
    "    obs = sigma==0 ? 0 : sigma*randn(MersenneTwister(n+5))\n",
    "\n",
    "    samplepth, sampleptw, attractor_endpts, ch, cwh = fuzzy_sampler(sigma,4000,obs)\n",
    "    lines = [Float64.(mid.(attractor_endpts[:,:,i]')) for i = 1:500]\n",
    "    lwl = [1 ./norm(l[1,:] - l[2,:]) for l in lines]; lwl /= 3mean(lwl); lwl = min.(lwl,1)\n",
    "    attractor = matplotlib.collections.LineCollection(lines,\n",
    "            linewidth=1.0,colors=[zeros(length(lines),3) lwl],zorder=1)\n",
    "    gca().add_collection(attractor)\n",
    "    plot([0],[0],c=[0,0,0,0]); yl = ylim() # plotting something quite dummy just to get the attractor's ylim\n",
    "    plot([obs,obs],[-10,10],\"C4\",label=\"\\$\\\\mathcal{S}\\$\",zorder=1); ylim(yl)\n",
    "    # gca().set_aspect(1/p[2])\n",
    "    xlabel(\"\\$x\\$\"); ylabel(\"\\$y\\$\")\n",
    "    text(obs+0.01,0.37,\"\\$H_{\\\\mathrm{obs}} = $(round(obs,sigdigits=2))\\$\")\n",
    "    # title(\"Lozi attractor\")\n",
    "    if sigma == 0\n",
    "        scatter(zeros(1000),mid.(ch[1:1000]),c=\"C1\",s=1,zorder=3)\n",
    "    else\n",
    "        scatter(samplepth[1,:],samplepth[2,:],s=1,alpha=3sigma,ec=\"none\",c=\"C1\",zorder=3)\n",
    "    end\n",
    "    text(-1.24,-0.38, \"\\$\\\\sigma = $(sigma)\\$\",size=12)\n",
    "end\n",
    "tight_layout()\n",
    "savefig(\"../figures/BayesianAttractor.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "@webio": {
   "lastCommId": null,
   "lastKernelId": null
  },
  "kernelspec": {
   "display_name": "Julia 1.6.0-rc1",
   "language": "julia",
   "name": "julia-1.6"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.6.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> workbooks/CondMeasure.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "cool_intervals (generic function with 1 method)"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using Random, PyPlot, Statistics\n",
    "using LinearAlgebra\n",
    "\n",
    "const T = Float64 # just getting the picture\n",
    "const p = T.((170//100,50//100))\n",
    "\n",
    "include(\"../simulations/cool-intervals.jl\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# start with the backward-invariant unstable manifold between w_0 and w_1\n",
    "beta = (p[1]-sqrt(p[1]^2+4p[2]))/2; alpha = -beta/(1+beta)\n",
    "x_ref_end = -alpha/beta; x_ref_start = 1-p[1]*x_ref_end\n",
    "Q = [1 -beta; beta 1]/sqrt(1+beta*beta)\n",
    "Is = Q[2,:]*alpha .+ sqrt(1+beta*beta)*T.([1,0])*[x_ref_start x_ref_end]\n",
    "\n",
    "# spinup\n",
    "for i = 1:10000\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "end\n",
    "\n",
    "attractor_endpts = Array{Float64}(undef,2,2,4000)\n",
    "ch = Array{Float64}(undef,200000)\n",
    "cwh = Array{Float64}(undef,200000)\n",
    "for i = 1:200000\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "    i<=4000 && (attractor_endpts[:,:,i] = Float64.(mid.(Q*Is)))\n",
    "    ch[i] = c\n",
    "    cwh[i] = cw\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAeoAAAEiCAYAAAA21pHjAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nOzdeVwV1f8/8NcAlwuCXIMrm4KgKUiiJoqCKS6JW25pihUuuZslav7CtFxKMU1FQ9zzo2miuZuI8tFwAxVJc983UolFvSACl+X8/uDLfBzvBe6Fu/N+Ph73UXPmzMx7cM5935k5M4djjDEQQgghxCCZ6TsAQgghhJSPEjUhhBBiwChRE0IIIQaMEjUhhBBiwChRE0IIIQaMEjUhhBBiwChRE0IIIQaMEjUhhBBiwCz0HYAxKCkpwZMnT1C7dm1wHKfvcEgNxxhDTk4OXF1dYWZGv7VVRe2YGBJ12jElahU8efIEbm5u+g6DEIHU1FTUr19f32EYDWrHxBCp0o4pUaugdu3aAEr/oHZ2dnqOxrgUFhRj49enAAAjf3wPIrG5niMyftnZ2XBzc+OPS6IaasfEkKjTjilRq6DsMpmdnR01cDUVFhTD2tIGQOnfjxK15tDlW/VQOyaGSJV2TDe4CCGEEANGiZoQQggxYJSoCSGEEANGiZoQQggxYJSoCSGEEANGiZoQQggxYJSoNeDq1av6DoEQQoiJokRdTbm5uWjWrBk4jsPy5cv1HQ4hhBATQ4m6mmxsbPj/DwsLg7u7ux6jIYQQYmooUWsAY4z//9TUVHAchytXrugxIkIIIaaCErWGvJ6sAcDX1xe9evXSUzSEEEJMBSVqDXozWR86dAgikUhP0RBCCDEFlKg17M1kXVRUBI7j8M033+gpIkIIIcaMErUWvJmsASAiIgL29vZ6iIYQQogxM8pEHR0dDU9PT1hZWcHPzw8nT56ssP6LFy/w+eefw8XFBVZWVmjatCliY2O1GqOyZP38+XNwHFdpvITUFMbQlgnRN6Mbj3r79u0ICwtDdHQ02rdvjzVr1qBnz564du2a0kej5HI5unXrBkdHR+zcuRP169dHamqqSoN1VxdjTOlYox07doSfnx/Onz+v9RgIMVTG1JYJ0StmZPz9/dn48eMFZd7e3iw8PFxp/VWrVrGGDRsyuVxe5W3KZDIGgMlkMrWXffnyJQNQ7ic7O7vKcRkDeX4Rixp3lEWNO8rk+UX6DsckVOd4NCS6bsum8ncjpkGd49GoLn3L5XKkpKQgODhYUB4cHIzExESly+zfvx8BAQH4/PPP4eTkhGbNmmHBggUoLi7WRciwsbFBVlaWoMzC4n8XMuzs7DBhwgSdxEKIoTDGtkyIvhhVos7MzERxcTGcnJwE5U5OTkhLS1O6zL1797Bz504UFxcjNjYWs2bNwpIlSzB//vxyt1NQUIDs7GzBpzrs7e2Rnp7OTxcVFQnmr169Gra2ttXaBiHGRBdtWdPtmBB9MapEXebN+76snHvBAFBSUgJHR0esXbsWfn5+CAkJwcyZM7Fq1apy1x8REQGJRMJ/3Nzcqh1z3bp1kZqaWu783NxccByHffv2VXtbhBgLbbZlbbRjQvTBqBK1VCqFubm5wi/u9PR0hV/mZVxcXNCkSROYm5vzZU2bNkVaWhrkcrnSZWbMmAGZTMZ/Kkqw6qhfvz7+/vvvCuv0798fjRs31sj2CDFUumjL2mrHhOiaUSVqS0tL+Pn5IT4+XlAeHx+PwMBApcu0b98ed+7cQUlJCV9269YtuLi4wNLSUukyYrEYdnZ2go+mNG/eHGfPnq2wzp07d8BxHJ48eaKx7RJiSHTRlrXZjgnRJaNK1AAwdepUrF+/Hr/88guuX7+OKVOm4NGjRxg/fjwAYNiwYZgxYwZff8KECcjKysLkyZNx69YtHDx4EAsWLMDnn3+ur12Av78/EhISKq1Xr149DBo0SPsBEaIHptCWCdEFo3uOesiQIcjKysK8efPw9OlTNGvWDLGxsWjQoAEA4NGjRzAz+9/vDzc3Nxw5cgRTpkxB8+bNUa9ePUyePBlff/21vnYBABAUFIQDBw6gT58+FdbbtWsXOI5T+gIVQoyZqbRlQrSNY5QBKpWdnQ2JRAKZTKbxy2fbt29HSEiISnWXLFmCqVOnanT72lZYUIy1k48DAMYuD4JIbF7JEqQy2jweTRn93YghUed4NLpL36ZmyJAhWLlypdJ5NjY2gulp06ZBKpXqIixCCCEGghK1AZg4cSKWLFmiUJ6bm4uPPvpIUJaVlQWO43Dv3j1dhUcIIUSPKFEbiKlTp+L7779XKP/9999x5coVhXGtGzVqpPBWJ0IIIaaHErUBmTVrlqCXa5lmzZrhn3/+Qbt27QTl8fHx5b4cghBCiGmgRG1gFixYoPTd305OTkhMTMTvv/+uMI/jOMyePVsX4RFCCNExStQGKDo6GqNGjVIoNzMzw6BBg8AYg7Ozs2DevHnzIBaLdRUiIYQQHaFEbaDWr1+PoUOHKpSXXep++vQpvvjiC8E8uVwOjuNw8uRJncRICCFE+yhRG7DffvtN6QtRypL1ihUrkJGRodDRrGPHjmjVqpVOYiSEEKJdlKgN3P79+9GtWzeF8rJkLZVKIZfL0b59e8H8CxcugOM45OTk6CROQggh2kGJ2ggcOXJEIREDwiECT506pbSjmZ2dHb0LmRBCjBglaiNx6tQptGnTRqH89WRd1tHMxcVFUCc6Opoe4yKEECNFidqInDt3Dr6+vgrlrw9cAABPnjzB5MmTFepxHIfY2FitxUcIIUTzKFEbmUuXLqFJkyaCMsYYrK2tBWWRkZFKO5r17t0bjRs31nqchBBCNIMStRG6efMm3N3dBWX5+fmQSCSCsvI6mt25cwccx+Hp06daj5UQQkj1UKI2Ug8fPkS9evUEZdnZ2QovQgFK72/v3r1bodzV1RUDBw7UWoyEEEKqjxK1Efvnn3/g4OAgKPv3338VLo0DwIABA5R2NNu9ezd1NCOEEANGidrIZWZmok6dOoKy27dvw9/fX2n9J0+eICwsTKGc4zhERkZqJUZCCCFVR4naBDx//hy2traCsuTkZPTs2VNp/WXLliEjIwOWlpaC8ilTpkAqlWotTkIIIeqjRG0icnJyFHp+x8XFKX1fOFDa0Sw3NxfvvfeeoDwrKwscx+H+/ftai5UQQojqKFGbkFevXsHKykpQFhMTo/SZ6m3btkEkEoHjOKUdzRo2bIjOnTtrLVZCCCGqMcpEHR0dDU9PT1hZWcHPz0/l0aJiYmLAcRz69++v5Qj1Jy8vDxYWFoKyFStW4McffxSUZWZmAgBOnjyJESNG4OLFiwodzRISEqijGdEqasuEVM7oEvX27dsRFhaGmTNn4sKFC+jQoQN69uyJR48eVbjcw4cP8dVXX6FDhw46ilR/CgsLFd5WFh4eji1btvDTX3zxBc6ePQuRSITs7Gz4+fkhODgYU6dOVVgfx3GYN2+e1uMmNQu1ZUJUY3SJeunSpRg1ahRGjx6Npk2bIjIyEm5ubli1alW5yxQXF+OTTz7B3Llz0bBhQx1Gqz/FxcUKZ8OhoaE4ceIEP+3v74+UlBTY29ujuLgYmzZtwrZt23D69GmFjmazZ89W6LBGSHVQWyZENUaVqOVyOVJSUhAcHCwoDw4ORmJiYrnLzZs3D3Xr1sWoUaO0HaJBKSkpUSgLCgrClStX+GlfX18kJiaifv36MDMzQ1paGjp37ozPPvtM4YwlNzcXHMfh/PnzWo+dmDZqy4SozqgSdWZmJoqLi+Hk5CQod3JyQlpamtJlTp8+jQ0bNmDdunUqb6egoADZ2dmCj7FijCmU+fr64uHDh/y0l5cXTp06hbfffhvW1tZgjGHdunV4+PCh0rObNm3aKB3JixBV6aItm1I7JjWbUSXqMm9e0mWMKe30lJOTg08//RTr1q1T6/ngiIgISCQS/uPm5lbtmPVJWbL28PBAeno6P92gQQMkJCTAw8MDtWrVgoODAx4/foywsDB89dVXCh3Nzp8/D47jUFBQoPX4ienSZls2tXZMai6jStRSqRTm5uYKv7jT09MVfpkDwN27d/HgwQP06dMHFhYWsLCwwObNm7F//35YWFjg7t27SrczY8YMyGQy/pOamqqV/dElZcnayckJz58/56ddXFxw4sQJuLu7o6SkBG3atEFBQQGWLFkCa2trjB49WmEdVlZWSh//IqQiumjLptiOSc1kVIna0tISfn5+iI+PF5THx8cjMDBQob63tzcuX76Mixcv8p++ffuic+fOuHjxYrm/sMViMezs7AQfU6AsWdvb2wumHRwccPr0abi7u+Ovv/7il7t//z62bNmC6dOnK3Q0W7FihUIZIRXRRVs21XZMah6LyqsYlqlTpyI0NBStW7dGQEAA1q5di0ePHmH8+PEAgGHDhqFevXqIiIiAlZUVmjVrJli+7L3Yb5bXFMouLXIcJ0jitWvXxqlTp9CpUydcvHgRcrkcQGkHoCVLlsDLywu2trZITk7mlyksLATHcTh48CB69eqlm50hRo3aMiGqMbpEPWTIEGRlZWHevHl4+vQpmjVrhtjYWDRo0AAA8OjRI4VniImQKsna2toaJ0+eRJcuXZCSkoL8/HyYmZnBwsICN27cgJWVFUaOHImNGzcK1tO7d280adIEN2/e1Mm+EONFbZkQ1XBM2fVQIpCdnQ2JRAKZTGZSl8+Uddp583AoLi5Gt27dcObMGeTl5cHS0hJSqZS/t+jr64vHjx/zbzp73bNnz2Bbyw5rJx8HAIxdHgSR2FwLe1KzmOrxqG30dyOGRJ3jkX6u1mDKfqO9mbzNzc1x7NgxdOrUCdbW1pDL5Xj27Bn8/f1haWmJS5cuIS8vD++//77Cuuzt7TF8+HCtxU8IITUBJeoaTpVkDQCxsbHo0aMHbGxskJ+fj4sXL6JPnz5wdnZGXl4ejh07hhYtWkAkEgmW27Vrl9ZiJ4SQmoASNVE5We/evRv9+vWDra0t8vPzsX//fowePRoBAQGwsLDApUuXYGVlhSZNmgiWm+A4ABOdBsA8wl5hnYQQQipmdJ3JiHbk5eUpjGdtYWGBoqIiQdnWrVsxevRobN++HS9fvsTChQuxZcsWxMbGIi4uDhkZGbh79y68vLz4DmUcV/oBY3BycsK///6rq90iREGz2YdhJq6l1xgeLOyt1+0T40KJmgAofXFJVlYWHBwc+LLi4mLUqlULr169EtRdv349rKyssHnzZuTk5OCTTz5BfHw8/Pz8sHXrVly4cAG3bt1CnTp1YGFmCSCfXzY9PR0cx+HJkycKbzsjxFhQoiW6RIma8Ozt7ZGeng5HR0e+LC8vD1KpVKFXd1RUFKytrbF27VpkZ2eja9euiIuLQ3R0NJYuXYq4uDg8f/4cYpE1AMWe3q6urujWrRuOHDmi7d0iRODK3O7U65sYFUrURKBu3bpITU0VvOkpKysLDRo0EAzkAQCLFy+GtbU1fv75Z7x48QLdu3fHnj17sH79eqxcuRIxMTG4duU6ym6Bv3kvPD4+XuH5bUK0zRAufb+JztBJRShREwX169fH5cuX4evry5c9evQITZs2xfXr1wV1582bB2trayxatAgymQwDBgzAr7/+imnTpqFjx45YERkFjttbeo8aih3UgNKOa4sXL8ZXX32lxb0ipBSdURNjQ72+iVLNmjVTGHf6xo0bCmNUA6WDH8yePRtvvfUWAODTTz/F2rVr0aZNG0RHR6u0venTp9OXJyGEKEGJmpTLz88PZ86cEZSdOnUKH374oULdsLAwLFy4EPb29uA4DuPGjUNkZCSsrKzAGP7vo/yMukxOTg44jkNKSopG94MQQowZJWpSobZt22LPnj2Csj179mDs2LEKdceMGYNly5ZBKpXCzMwMU6ZMwaJFi7AqfQ+i/90D2eRHGDt2LD+YQnnKBmkghBBCiZqooH///oiJiRGUrVu3Dv/v//0/hbqhoaGIjo5G3bp1YWZmhnnz5vHzbG1tsWbNGqxbtw4tW7ascJtnzpwBx3H8yF2EEFJTUaImKhkyZAhWrVolKFu8eDHWrVunUHfQoEH45Zdf4OjoCLHYEu9YxyG07liY/bWRn3/kyBGMGDECNjY2FW5XLBYr/UFACCE1BSVqorLx48dj2bJlgrKxY8fi8OHDCnV79eqF3377DVKpFB1rr4GdeQbMDk8DAAQEBMDR0RE5OTlYs2YNmjZtWuF2Fy9eDCsrK83tCKnRms0+DI/wg/yHEENHw1yqgIbHE4qIiMA333wjKEtKSkK7du0U6p4+mYTA//YAxwEMADdHBmdnZ8FrRO/evYvvvvsOu3btQn5+vsI6Xnf06FF06dJFI/thrOh4rJqyv5tb2A6dP0dNz0mTN6nTjilRq4C+GBWFh4fjxx9/FJRdu3ZN4ey4sKAY5vPtSxM1A3Y334BBgwYpDPoxadIktGzZEosXL+bfEV6eJk2aVFrHlNHxWDX0dyOGRJ3jkV54Qqpk4cKFyM3NRVRUFF/m4+ODtLQ0ODk5CequSi/tNb7i6OeQrZ2EvLw8MMYgEon4QT+ioqIgEolw5coVzJw5E/v27UNhYaHSbd+6dQscx+HZs2f8s9uEEGKq6B41qbKff/4ZY8aMEZQ5OzsjPT1daf0DBw7Azs4OX331FdasWYPCwkLUrl2bn19YWAgvLy84OTlh2bJlaNSoUYXbt7e3x7Bhw6q/I4QQYsAoUZNqWbt2LUJCQgRlTk5OSt/f7enpiYSEBDg4OODbb79FZGQksrOzFc7AV65ciSlTpmDv3r0YMGAAzM0VB/Uo8+uvv8LMjA5jQojpom84Um3btm1Dv379BGXlJU9XV1ecOHECjo6OmD9/PiIiIpCWlgYvLy9BvcLCQvj6+sLd3R2LFi2Cp6dnudtnjIHjOGzdurX6O0MIIQaGEjXRiL179yI4OFhQ9maHsTJSqRSnT59G/fr1sXTpUnz33Xe4ceOG0l7jy5cvR3h4OPbs2YMPPvig3HUCpe8Yf/PsnBBCjJ1RJuro6Gh4enrCysoKfn5+OHnyZLl1161bhw4dOuCtt97CW2+9hffffx/nzp3TYbQ1x+HDhxUG7bC1tVVaVyKR4OTJk/D09MSqVavw1VdfISkpCQMGDFCoW1hYiJYtW6JJkyaIiIgQDMH5pvT0dHAch6dPn1ZvZ4hOUFsmpHJGl6i3b9+OsLAwzJw5ExcuXECHDh3Qs2dPPHr0SGn9hIQEDB06FH/++SeSkpLg7u6O4OBgPH78WMeR1wwnTpxAmzZtVKpra2uLkydPonHjxvjPf/6DCRMmYPfu3Rg/frzS+kuXLsW3336Lffv2oVevXhWu29XVtdI6RL+oLROiImZk/P392fjx4wVl3t7eLDw8XKXli4qKWO3atdmmTZtU3qZMJmMAmEwmUyvWmqxFixYMALO0sGLF39qxku/sWPFsO6V1CwoKWFBQEHNwcGAjRoxgjDE2f/58htJ3pDAArGPHjoLpL774gs2ePZu5uLgIypV9TI2pHI+6bsum8ncjpkGd49GonqOWy+VISUlBeHi4oDw4OBiJiYkqrePVq1coLCyEvb19uXUKCgpQUFDAT2dnZ1ct4Brs4sWL8Pb2xv27D8FxAMeh9I0nSlhaWiIhIQHBwcE4cOAAhg4dim3btqFevXoYMWIEgNIz9SdPnsDV1RVA6aNhIpEIJ06cwOzZs3HkyJFyY+E4DosXL8ZXX32l6d0kVaSLtlxeO242+7DO30xGaiZNvZHOqBJ1ZmYmiouLFToMOTk5IS0tTaV1hIeHo169enj//ffLrRMREYG5c+dWK1YC3LhxA03e9gLwv38bjuOUProFAEeOHEGfPn0QHx+PAQMGYM+ePfD09ERQUBCA0svZjDG0adMG58+fR2FhIQICAvDFF1+gTZs2WLNmDTIzM5Wue/r06Zg3bx796DIQumjL1I6JMkb5Oletn99r0OPHjxkAlpiYKCj/4YcfmJeXV6XL//jjj+ytt95if//9d4X18vPzmUwm4z+pqal0yayK5PlFrOQ7O8Zm27GS72ozAEwkElW4zODBg5mDgwPr0aMHY4yxq1evCi5l5+Xlsbt37wrKRCIRO3nyJOvSpUull8IvX76si13XGlO4hKuLtkztmBgyddqxUXUmk0qlMDc3V/jFnZ6eXuljOT/99BMWLFiAI0eOoHnz5hXWFYvFsLOzE3xI1TFW9ik9ky4sLKxweMvt27ejd+/eSE5ORpcuXfD2228L3nZmbW0NR0dHMMbg5+fHr7NDhw7w8fHBtGnTKny1qK+vLwIDAzW0d6QqdNGWqR0TU2FUidrS0hJ+fn6Ij48XlMfHx1f4xbt48WJ8//33iIuLQ+vWrbUdJnnDqvQ9iP53D1xW/e9RrVevXsHR0bHcZTZt2oRBgwbh0qVL6Nq1KyQSCV68eMHPr127NtLS0nD+/HncuXOHL4+KisLPP/+MHTt28JfMlUlKSqrwmWyiXdSWCVGD1s/vNSwmJoaJRCK2YcMGdu3aNRYWFsZsbGzYgwcPGGOMhYaGCnqN/vjjj8zS0pLt3LmTPX36lP/k5OSovE1TuNSoL/L8IhY17iiLGneUyfOLmJ2dneAytIeHR4XLT548mUmlUubv789yc3OZXC4XLH/p0iW+bsuWLQXzRo8ezb744gtWu3btCi+FT5o0Sdt/Bo0yleNR123ZVP5uxDSoczwaXaJmjLGVK1eyBg0aMEtLS9aqVSt2/Phxfl5QUBAbPnw4P92gQQOlX86zZ89WeXvUwKvuzUTNGGM2NjaCf4t33323wnXMmDGDSaVS9u677/Jfyq8vf/jwYb7u7du3BfMsLCxYbGws8/PzqzBZi8Vi7f0RNMyUjkddtmVT+rsR46fO8UjjUauAxrGtusKCYqydfBwAMHZ5EETi0gE2rK2tkZ+fz9fr2rUr/vvf/5a7nvnz5yMyMhIuLi5ISEiAvb294NL15s2bERoayk/7+vriypUr/PSECRNQUlKCLVu2IDc3t9ztHDt2DJ07d1Z/R3WIjseqob8bMSTqHI9GdY+amI68vDyIxWJ++ujRo/joo4/KrT9z5kyEh4cjLS0N7733HtLS0gSPeQ0bNgxz5szhpy9fvixI1KtWrcKGDRuwefNmNGvWrNztdOnSBU2bNq3iXhFCiOZRoiZ6k5+fLxjCcufOnZgyZUq59adNm4bZs2cjKysLQUFBePTokSBZz507F6NHj+an33nnHTDG4OPjAwAoKirCwIED0b59e3z22WewsrJSup0bN26A4zg8f/68urtICCHVRoma6FVRUZFgSMzIyEgsX7683Pqff/45Fi5cCJlMhi5duuD27dtgjPHr2LBhA/r06SNY5urVq7h48SI/vWbNGvz666/YuHFjhWfP9vb2GD58eFV3jRBCNIISNdG74uJiwf3msLAwbNmypdz6I0eOxIoVK5Cbm4vu3bvj0qVLKC4uhqWlJQDgjz/+gL+/v2CZFi1agDGGJk2aACh97nro0KHo0KEDQkNDIRKJlG5r8+bN5Y6tTQghukDfQMQglJSUCKZDQ0MrfH/34MGDsWbNGuTn56Nv375ITk5GQUEBateuDQBITk5Go0aNFJa7efMm/vrrL3567dq1iImJwdq1a/kk/ibGGDiOw2+//VaVXSOEkGqhRE0MxpsPIHTv3h0pKSnl1u/bty82bdqEoqIifPjhhzh+/Diys7Ph4OAAALh3757St1y9++67YIzh7bffBlB6dj1y5Eh07twZISEhgvvmr/vkk08qfWsWIYRoGiVqYlDeTNatW7fGgwcPyq3frVs3bN++HUBpIj18+DAyMzP5JJyens6fZb/p9u3bSE5O5qfXrFmDXbt2ISoqCg0bNlS6THp6OjiOw9OnT9XZLUIIqTJK1MTgvJmsPT09KxxRqX379ti9ezcsLCwwcuRI7NmzB7dv3+bvU798+ZK/f/2m1q1bK5xdT5gwAZ07d8aHH35Y7v1pV1dX9O5thKPwEEKMDiVqYpDeTNYuLi4VPi7Vpk0b/PHHH7CyssLEiROxbds2nD17lk+mhYWF5SZroPTs+vVxkDds2IADBw5g6dKlcHd3V7pMbGwsvS+cEKJ1lKiJwXozWdvb21dYv1mzZjh8+DBsbGwwZcoUbNiwAX/88Qe++OILAKXJ2sKi/CHYAwICwBiDp6cnXz8sLAzdunVD3759y12O4zj89NNPqu4WIYSohRI1MWhvJuvKzmAbN26MY8eOQSKR4JtvvkFUVBRWrFiBZcuWASh9FKyyx63u3buH06dP89MbNmzAoUOHsHDhQri4uChdZvr06eXeCyeEkOqgRE0MnrrJ2t3dHcePH4dUKsW8efOwaNEihIWFYdeuXfz6KroMDgCBgYFgjPGXvQsLCxEeHo7evXujV69eSpd5+fIlOI7DzZs3Vd01QgipFCVqYhTUTdbOzs44efIknJ2dsXjxYsyZMwcffvghzp07B6A08drY2FS63YcPHyIhIYGfXr9+PeLj4zF37lxIpVKly3h7e6N9+/aVrpsQQlRBiZoYDXWTtb29PRITE9GgQQOsXLkS4eHhaNOmDd+D/NWrV4KBQcoTFBQExhjc3NwAlCb52bNno3///ggODla6TGJiInU0I4RoBCVqYlSKiooE05UlQ1tbW5w+fRqNGjXChg0b8PXXX8PJyQlZWVngOA5yuRwikUgw5GZ5Hj16JBiKc/369UhISMDMmTPLHaaO4zh8+eWXKuwZIYQoR4maGBVzc3NkZ2cLyipL1mKxGCdOnMC7776LHTt2YMaMGbC3t0dBQQHMzc1RVFQEGxsblZJ1165dwRhD/fr1AQByuRzz58/HgAED8P777ytd5ueffy53pC5CCKkMJWpidGrXro309HRBWXmDapSxtLTE4cOH0bZtW8TExGDKlCkQiUTIy8uDpaUlSkpKUKtWLWRkZKgUQ2pqquBd5Js2bcKJEycwffp0pb3KCwoKwHGcoDc5IYSoghI1MUp169bF/fv3+emioiLY2tpWuAzHcYiJiUGHDh2wd+9eTJgwASKRCAUFBbC2tgZjDI6OjkhNTVUphm7duimcXS9evBgff/wxOrPzqkgAACAASURBVHTooHSZ9957r9zBPwghRBlK1MRoeXh44Pr16/x0bm4u6tatW+lymzdvRrdu3RAXF4cRI0YAKO1YVnaf2d3dHdeuXVM5jtTUVOzfv5+f3rJlC86ePVvuvenbt2+D47gK37RGCCFl1ErUqp5pEKIr3t7euHTpEj+dmZlZ7oAar1u7di369u2L48ePIyQkBAAgk8n4R67eeecdwStFK9OnTx8wxvgXosjlcqxYsQIff/wxWrdurXQZe3t7jBw5UuVtaBK1ZUKMh1qJ2tvbG99++y1yc3O1FY9KoqOj4enpCSsrK/j5+eHkyZMV1t+1axd8fHwgFovh4+ODPXv26ChSogu+vr64cOECP33//n20aNGi0uWWL1+OwYMH4+zZs/jwww9RWFiIjIwM/lJ2+/btceDAAbViefLkCfbt28dP//bbb7h06RImTpwILy8vtGrVSjCM5n/+859KX76iDdSWCTEiTA2nT59m/v7+zMXFhf3yyy/qLKoxMTExTCQSsXXr1rFr166xyZMnMxsbG/bw4UOl9RMTE5m5uTlbsGABu379OluwYAGzsLBgZ86cUXmbMpmMAWAymUxTu1FjyPOLWNS4oyxq3FEmzy/S6rYSEhIYAP7TpUsXlZabM2cO8/DwYL169WJyuZwxxliTJk349WzcuLFK8Tg7OwviCQkJYe3bt2ctWrRgDRo0EMwDwLZu3arSejVxPNbEtkztmBgSdY5HtRJ1mU2bNrH69euzli1bsj///LMqq6gyf39/Nn78eEGZt7c3Cw8PV1p/8ODBrEePHoKy7t27s5CQEJW3SQ286nSZqBljbN++fYLkN2jQIJWWi4iIYJ6eniw4OJjl5uYyxhhr1aoVv54lS5ZUKZ49e/YI4rG0tGSjRo1ivr6+rHnz5grJul69epWuU5PHY01qy9SOiSFR53isUmeyYcOG4datW+jTpw969+6NAQMG4M6dO1VZlVrkcjlSUlIU3gYVHBxc7v3EpKQkhfrdu3dX6/4jMR59+/YVXHreuXMnPv/880qXCw8Px5dffonbt2/jgw8+gEwmQ0pKCjp16gQAmDZtGsLDw9WOp3///mCMwdnZGUDpMbxhwwb4+vrCxsYGLVu2FLws5fHjx+A4Dk+fPlV7W1VBbZkQw1flXt+MMQQHB2Ps2LHYv38/mjVrhmnTpiEnJ0eT8QlkZmaiuLgYTk5OgnInJyf+tZBvSktLU6s+UPrMa3Z2tuBDjEffvn3x9ddf89PR0dEqLRcWFobevXvj5MmT/Pu9//zzTwQGBgIovaddVU+fPkVMTAw//dtvv2Hv3r3w9vaGpaUl3/u8TOfOnau8LXWZalumdkxMRfmD8yqxevVqJCcnIzk5GdevX4e5uTmaN2+Ozz//HC1btsTWrVv5Dh7l9XTVhDffRMUYq/DtVOrWj4iIwNy5c6sXJNEbV1dXwRlply5dKl2mpKQEn3zyCWJiYiASieDg4AAAGDx4MM6cOQMAfO/wqnr9UTIAsLKyQmZmJjIzM/H48WPBvLy8vGptqzI1oS1TOyamQq1EPX/+fLRr1w7Dhw9Hu3bt0Lp1a8GgBp999hkWLFiAESNG4MqVKxoPViqVwtzcXOEXdHp6usIv7TLOzs5q1QeAGTNmYOrUqfx0dnY2PyADMVznz59HmzZtBGWHDh1Cjx49Klzu6tWr6NKlC9LT0+Hj44Pjx4+joKAATk5OyMjIgFgsxubNm/HRRx9VObaVK1cKkkZmZiYCAgJw48YNtG3bFvHx8fw8R0dHPHz4sMrbUkVNaMvUjonJ0PQN8rS0NGZmZqbp1fL8/f3ZhAkTBGVNmzatsANKz549BWU9evSgzmQ6oqvOZB4eHoJOWbVr11ZpuTlz5jCO4xjHcWzWrFmMsdKOZSKRiHEcx5o0acL3BK+qrVu3CmJ7/Pgx35FMKpUK5nl4eFS6Pl0dj6bWlqkdE0Oi9V7fFSkpKWEJCQmaXi2v7JGODRs2sGvXrrGwsDBmY2PDHjx4wBhjLDQ0VNDQT58+zczNzdnChQvZ9evX2cKFC+nxLB3SdqK+deuWQs/p2NjYSpfLyspivr6+DACrW7cu+/vvv1lJSQlr3rw54ziOmZubs6+//rra8cXGxgpiu3XrFnv33XcZAFanTh3BvHfeeUelderqeDS1tkztmBgSvSZqXVi5ciVr0KABs7S0ZK1atWLHjx/n5wUFBbHhw4cL6v/+++/My8uLiUQi5u3tzXbt2qXW9qiBV502E/XrzzoDYLa2tiotFxMTwywtLfnHt4qLi1l8fDyrVasW4ziO2dvbs5s3b1Y7vrNnzwriS0hIYP7+/gwAs7GxEcxr166dyus1peNRl23ZlP5uxPiZfKLWNWrgVaeNRJ2amlqls+jCwkLWu3dvBoBZWVmxvXv3MsYYGzRoEDMzM2NmZmYKz+lW1e3btwXx7d27lwUGBvLPUr8+T91t0vFYNfR3I4ZEneNRrc5khOibr6+voHOTjY0NXr58WelyycnJ6N69O54/f47WrVvj6NGjyMnJgaOjIzIzMyEWi/Hrr79i0KBB1Y4xLS0NjRs35qdXrFiBZcuWITExERYWFpDL5fy8oUOH4rfffqv2NgkhpotGzyJGISsrCxzHCZJ0bGysSkn6999/R0BAAGQyGRYtWoTk5GSsWLECnp6eyMzMRJMmTZCTk6ORJJ2bm8sPzAGUvkhl//79OH78OMzMzFBUVMTPmzhxIiVpQkil6IyaGLw2bdrg/Pnz/HStWrVUHkzi6dOnGD58ODp37ozVq1ejYcOG8PX1xdWrV2FmZoZvvvkGP/zwg8ZifX1M7NGjR+PixYv473//C6D0We0y8+bNw7fffqux7RJCTBclamKwcnNzBYkPAP744w/07t1b5XW4uLjg4sWLaNy4MeLi4tC8eXPk5eXB3t4eSUlJgkvU1fX6izc+/PBD/Pvvv4iLi1OoFx0djQkTJmhsu4QQ00aJmhik9957D6dPn+anraysqvy2riZNmmDgwIHYu3cvAKBnz544ePCgRuIs83qS7ty5MziOUzpE5t69e9GvXz+NbpsQYtooURODUlhYqDA+c3WSW2pqKlq1aoWsrCyNdhh73etJukWLFnBychK817vM6dOn+feGE0KIqqgzGTEYgwcPFiRpsVgMxliVk/S8efPQqFEjZGVlabTD2OteT9Kenp5o2bKl0iR95coVStKEkCqhM2qid4wx1KpVC/n5+XxZdc6i5XI5WrVqhWvXrsHMzAwzZ87E999/r6lwea8naQcHB3Tt2hXr169XqJeZmckP8kEIIeqiRE30avXq1YKOVao+F12egwcP4qOPPkJ+fj7s7e1x9uxZNGrUSBOhCryepG1tbTFkyBClw2nm5OQodIgjhBB1UKImelO3bl1kZmby04cPH0ZwcHCV1zdgwADs378fANCrVy/88ccf1Y5RmdeTtEgkwqhRo5SOVc0Y08r2CSE1C92jJjq3bds2cBzHJ+nGjRuDMVblJP3o0SPUrVsX+/btg6WlJXbt2qW1JG1hIfxtO2XKFErShBCtokRNdMrV1RUff/wxP33o0CHcunWryut7vcOYl5cXXr58if79+2siVAVvvfUWiouL+elZs2Zh0aJFCvUoSRNCNIkufROdsbW1hbyotMOYh4cH7t+/X+V1yeVytGzZEjdu3NBqh7Eyzs7OePHiBT89b948fPfddwr1KEkTQjSNzqiJ1k1wHICJTgOQN6P0d+GhQ4eqlaT3798PiUSCGzduwMHBAbdu3dJqkm7evDn+/fdffvrHH3+kJE0I0RlK1ERrjh8/DltbW3Ac/u9jBsYYevToUeV19uvXDwMGDIBcLscHH3yAjIwMNGzYUINRC7Vr1w6XL1/mpyMjI/H1118r1KMkTQjRFrr0TbTC29sbN2/ehKWFFcpyGOMAruLFyvXw4UO0bt2af8PYrl270KtXL43Fq8z777+Ps2fP8tOrVq3CxIkTFepRkiaEaBOdURON+uuvv8BxHG7evAmg9N7uqvQ9iP53D4pnPKvSOufOnYu3334bWVlZ8PHxwcuXL7WepPv06YOjR4/y02vXrsXEiRMFSZnjOErShBCto0RNNKZFixbw8/Pjp3fs2IE7d+5UeX1yuRw+Pj6YO3cugNJe1leuXIG5uXm1Y61IaGio4PGu1atXY9y4cYKkLBKJBMNWEkKIttClb1Jtt2/fRpMmTfhpJycnpKWlAQAKC4rLW6xC+/btQ0hICAoKCuDg4ICUlBS4u7trJN6KTJgwAVu2bOGnDxw4gJCQEEGSrl27NrKzs7UeCyGEAHRGTaqpTZs2giS9ZcsWPklXVb9+/fDhhx9CLpejb9++yMjI0EmSnjVrFlavXs1Pl13uzs3N5cvq1q1LSZoQolN0Rk2q5OnTp3B1deWnpVIpMjIyqrXOe/fuwd/fH8+ePYOVlRV27typ9XvRZZYvX4758+fz05GRkZgzZw6ePHnCl3l6euLevXs6iYcQQsoY1Rn18+fPERoaColEAolEgtDQUMFLKN707NkzfPHFF/Dy8kKtWrXg7u6OL7/8EjKZTIdRm57g4GBBkl67dm21k/S3334LLy8vPHv2DD4+PsjJydFZkt60aRPCwsL46e+++w4RERGCJN28eXNK0hpEbZkQ1RnVGfXHH3+Mf/75B3FxcQCAsWPHIjQ0FAcOHFBa/8mTJ3jy5Al++ukn+Pj44OHDhxg/fjyePHmCnTt36jJ0k/DixQtIpVL+NZoODg6CQTWqQi6Xo0WLFrh58ybMzc0xZ84cpS8T0ZZDhw5hxIgR/PTkyZMRHR0t2K/27dvj1KlTOoupJqC2TIgamJG4du0aA8DOnDnDlyUlJTEA7MaNGyqvZ8eOHczS0pIVFhaqvIxMJmMAmEwmUytmU9K3b18GgP+sWrVKpeXk+UUsatxRFjXuKJPnFwnmHT58mNnZ2TGO41jdunVZamqqNkIv19mzZwX7FBISwmxtbQVlPXr00GlMqjD241FfbdnY/27EtKhzPBrNGXVSUhIkEgnatm3Ll7Vr1w4SiQSJiYnw8vJSaT0ymQx2dnYKoyC9rqCgAAUFBfx0Te489OrVK0gkEhQVFQEA6tSpg+fPn1d7vZ988gl+//13cByHIUOGYNu2bdVepzpu3rwpOJa6du2KAwcOCDqOffLJJ4Ie4EQzdNWWqR0TU2E096jT0tLg6OioUO7o6KhyL+OsrCx8//33GDduXIX1IiIi+HtnEokEbm5uVYrZ2A0dOhQ2NjZ8kl62bFm1k3Rqairc3d2xfft22NraIj4+XudJOi0tDd7e3vx069atkZiYKEjSkydPpiStJbpqy9SOianQe6KeM2cOOI6r8HP+/HkApW+CehNjTGn5m7Kzs9G7d2/4+Phg9uzZFdadMWMGZDIZ/0lNTa3azhmpoqIiiEQixMTEACh9bpgxJuhwVRXLli1DkyZN8PTpU753d8eOHTURsspycnLg4uLCTzdq1AiXL19GXl4eXxYREYHIyEidxmUKDK0t1/R2TEyH3i99T5o0CSEhIRXW8fDwwKVLlwQjGJXJyMiAk5NThcvn5OSgR48esLW1xZ49eyASiSqsLxaLIRaLKw/eBI0dOxbr1q3jp+fPn49vvvlGI+ueM2cOODMOS5YswZdffqmRdarLzs6O/39XV1ekpqZCLpfzZRs3bhR0LiOqM7S2XJPbMTEtek/UUqkUUqm00noBAQGQyWQ4d+4c/P39AQBnz56FTCZDYGBguctlZ2eje/fuEIvF2L9/P6ysrDQWu6lxcnJCeno6gNKEpolHX06cOI4JjgPAccCE/2eOjM/vVvplrC2vn61JJBJkZGSgsLCQL9u3bx/69u2rj9BMArVlQrRD75e+VdW0aVP06NEDY8aMwZkzZ3DmzBmMGTMGH3zwAd/55PHjx/D29sa5c+cAlP76Dg4ORm5uLjZs2IDs7GykpaUhLS2Nf8SIlF6SNjMz45P0Dz/8oJEkPXHiRAwcNOh/w1yawSCStLW1NXJzcwVJOiUlhZK0jlBbJkQ9ej+jVsfWrVvx5ZdfIjg4GADQt29fREVF8fMLCwtx8+ZNvHr1CkDpl2/ZMIVvv/22YF3379+Hh4eHbgI3YG5ubvjnn38AAO7u7nj48GG11/n06VN07doV9+7dg4uTKxjLAlC9YS6r4/UkLRaLUVhYyHeQA4A7d+6gUaNGeois5qK2TIjqOMZonL7KZGdnQyKR8I+DmIJdu3YhJCQERUVF4DgOUVFRSsdaVteqVaswY8YMFBQUoGvXrtizax/WTj4OABi7PAgisXZHvnrT60nawsICBw8eRPfu3fmyzMxMODg46DSm6jLF41EX6O9GDIk6x6NRnVETzRg0aBB27doFAPD29sb169ervU7GGL7++musXr0a5ubmWLNmDYYNG1bl0bM04c0exBs2bBAk6dzcXNSqVUvXYRFCiFqM5h410Yz8/HycP38eNjY2+PXXXzWSpAHw9wk7duyIBw8eYNiwYRpZb1W9maRXrVqF4cOH89OMMUrShBCjQGfUNYyVlRVOnz6NevXqaXS9FhYWWLBgQYVvfNOVNx/J+eGHHzBhwgR+mu72EEKMCZ1R10CaTtJlDCFJSyQSwXPRYWFhmDVrFj9NSZoQYmwoUROT4ejoKHif87BhwwRvGKMkTQgxRpSoiUlwc3MTjInds2dPbN68mZ+mJE0IMVaUqInRa9y4Mf8sOAD4+/vj0KFD/DQlaUKIMaNETYxay5YtcefOHX66YcOG/NusAErShBDjR4maGK2AgAD8/fff/LSzszPu3bsHADA3N6ckTQgxCZSoiVHq3r07zpw5w09zHMePZWxtbS14RSghhBgzStTE6ISEhODIkSOCsrKzZzs7O/790IQQYgooUROjMnbsWGzfvl3pvLp162pk1C9CCDEklKiJ0QgPD8e6deuUzmvcuDE/TCchhJgSStTEKPz000/48ccflc5r0aIFbt26peOICCFENyhRE4O3adMmTJ8+Xem8zp074+LFizqOiBBCdIcSNTFou3fvxogRI5TO++ijj3Ds2DHdBkQIITpGiZoYrHPnzmHgwIFK540dOxY7duzQcUSEEKJ7lKiJQbp69Sratm2rdF54eDjWrFmj44gIIUQ/9D8uISFvSEtLQ7NmzZTOi4yMxOTJk3UcESGE6A8lamJQcnJy4OLionTer7/+ik8//VTHERFCiH4Z1aXv58+fIzQ0FBKJBBKJBKGhoXjx4oVKyzLG0LNnT3Ach71792o5UlJVdnZ2SstjY2MpSZsQasuEqM6oEvXHH3+MixcvIi4uDnFxcbh48SJCQ0NVWjYyMhIcx2k5QlId5f37XLlyBT179tRxNESbqC0TojqjufR9/fp1xMXF4cyZM3wno3Xr1iEgIAA3b96El5dXucv+/fffWLp0KZKTk8u9rEr0q7wv3oyMDEilUh1HQ7SJ2jIh6jGaM+qkpCRIJBJBT+B27dpBIpEgMTGx3OVevXqFoUOHIioqCs7Oziptq6CgANnZ2YIP0Z7yknRmZiYlaROkq7ZM7ZiYCqNJ1GlpaXB0dFQod3R05Ic3VGbKlCkIDAxEv379VN5WREQEf+9MIpHAzc2tSjGTypWXpAsLC+Hg4KDjaIgu6KotUzsmpkLviXrOnDngOK7Cz/nz5wEo/1JnjJX7Zb9//34cO3YMkZGRasU0Y8YMyGQy/pOamqr+jpFKmZubKy1njMHCwmjuypD/Y2htmdoxMRV6/zacNGkSQkJCKqzj4eGBS5cu4d9//1WYl5GRAScnJ6XLHTt2DHfv3kWdOnUE5QMHDkSHDh2QkJCgdDmxWAyxWKzaDpAqEYlEKCkpUSgvG1eaGB9Da8vUjomp0HuilkqlKt2HDAgIgEwmw7lz5+Dv7w8AOHv2LGQyGQIDA5UuEx4ejtGjRwvKfH19sWzZMvTp06f6wZMqsba2RlFRkUI5JWnjRm2ZEO3Qe6JWVdOmTdGjRw+MGTOGf33k2LFj8cEHH/C9RB8/foyuXbti8+bN8Pf3h7Ozs9JOJ+7u7vD09NRp/KSUra0t8vPzFcopSdcc1JYJUY/e71GrY+vWrfD19UVwcDCCg4PRvHlz/Prrr/z8wsJC3Lx5E69evdJjlKQ87u7uyM3NVSinJF3zUFsmRHVGc0YNAPb29tiyZUu58z08PCr90qekoD/Pnj1TKKN/j5qJ2jIhqjOqM2pinCY4DsBEpwHIm/G/34WWlpb0RUsIISowqjNqYnzatm2LlH5A6VM3pY/e2NjY4OXLl3qNi9RczWYfhpm4lr7DqJEeLOyt7xCMEiVqojWBgYG4evUq0M+SL5NKpcjIyNBjVKSmuzK3e7mDvxBiiChRE63o2bMnkpKSYGlh9VopR0ma6J2pn1HTWavpoURNNG7o0KGIi4tTnEEDHhEDQGfUxNhQZzKiUePGjUNMTIygjLH/++gpJkIIMWZ0Rk00ZsaMGVi7dq2grE+fPliVPh4AMHZ5EP0yJIQQNdH3JtGIn376CQsXLhSUjRw5Etu2bdNTRIQQYhooUZNq27hxI6ZPny4omzx5Mn755Rc9RUQIIaaDEjWplt27d+Ozzz4TlM2ePVvtoUUJIYQoR/eoSZWdO3cOAwcOFJRFRkZi8uTJeoqIEEJMDyVqUiVXr15F27ZtBWW//fYbhg4dqqeICCHENFGiJmpLS0tDs2bNBGX79u1D37599RQRIYSYLkrURC1ZWVlwcXERlCUnJ6N169Z6iogQQkwbJWqiFqlUKpi+fv06vL299RQNIYSYPkrURGUcJ3wHaGZmJhwcHPQUDSGE1AyUqIlK3kzSOTk5sLW11VM0hBBSc1CiJpV6M0kzRm/tJoQQXaEXnpAKUZImhBD9okRNymVmJjw8KEkTQojuGVWifv78OUJDQyGRSCCRSBAaGooXL15UulxSUhK6dOkCGxsb1KlTB506dUJeXp4OIjZe5ubmfGK2sLCgJE00itoyIaozqkT98ccf4+LFi4iLi0NcXBwuXryI0NDQCpdJSkpCjx49EBwcjHPnziE5ORmTJk1SOFsk/2NpaYmSkhIAgEgkQmFhoZ4jIqaG2jIhamBG4tq1awwAO3PmDF+WlJTEALAbN26Uu1zbtm3ZrFmzqrVtmUzGADCZTFat9RgDkUjEADAAzNLSstrrk+cXsahxR1nUuKNMnl+kgQiJsR+P+mrLxv53I6ZFnePRaH6KJiUlQSKRCN4v3a5dO0gkEiQmJipdJj09HWfPnoWjoyMCAwPh5OSEoKAgnDp1SldhG5VatWrxZ8+WlpYoKCjQc0TEFFFbJkQ9RpOo09LS4OjoqFDu6OiItLQ0pcvcu3cPADBnzhyMGTMGcXFxaNWqFbp27Yrbt2+Xu62CggJkZ2cLPqbOzs6Ov9dnY2NDSZpoja7ack1sx8Q06T1Rz5kzBxzHVfg5f/48AMVHhYDSnsjKygHw91nHjRuHkSNH4t1338WyZcvg5eWFX375pdyYIiIi+E4uEokEbm5uGthTw2Vvb4+cnBwAQO3atfHy5Us9R0SMkaG15ZrWjonp0vsLTyZNmoSQkJAK63h4eODSpUv4999/FeZlZGTAyclJ6XJlg0f4+PgIyps2bYpHjx6Vu70ZM2Zg6tSp/HR2drbJNnJnZ2c8f/4cAODg4IDMzEw9R0SMlaG15ZrUjolp03uilkqlCgM9KBMQEACZTIZz587B398fAHD27FnIZDIEBgYqXcbDwwOurq64efOmoPzWrVvo2bNnudsSi8UQi8Vq7IVxeuedd/gvTEdHR6VfnoSoytDack1px8T06f3St6qaNm2KHj16YMyYMThz5gzOnDmDMWPG4IMPPoCXlxcA4PHjx/D29sa5c+cAlF5emz59OlasWIGdO3fizp07+Pbbb3Hjxg2MGjVKn7ujd76+vrh27RoAwM3NjZI00Rlqy4SoR+9n1OrYunUrvvzySwQHBwMA+vbti6ioKH5+YWEhbt68iVevXvFlYWFhyM/Px5QpU/Ds2TO0aNEC8fHxaNSokc7jNxR9+/bFlStXAACtWrVCSkqKniMiNQ21ZUJUxzFGr5yqTHZ2NiQSCWQyGezs7PQdTrXs3LkTH330EQCgZcuWuHDhgla3V1hQjLWTjwMAxi4PgkhsrtXt1QSmdDzqEv3diCFR53g0mkvfRDMCAwNhY2ODQYMGaT1JE0IIqT6juvRNqs/V1ZUevyKEECNCZ9SEEEKIAaNETQghhBgwStSEEEKIAaNETQghhBgwStSEEEKIAaNETQghhBgwStSEEEKIAaNETQghhBgweuGJCsreskoDz6uvsKAYefJcAKV/P3qFaPWVHYf09l/1UDsmhkSddkyJWgU5OTkAQGPZVtP0jfqOwLTk5ORAIpHoOwyjkZWVBYDaMTEsqrRjGpRDBSUlJXjy5Alq164NjuM0uu6ywexTU1NNdqAA2kfNYowhJycHrq6uMDOju1eqevHiBd566y08evSoxv3AqQltUBlD3m912jGdUavAzMwM9evX1+o27OzsDO5A0jTaR82paYlGE8q+DCUSickfh+WpCW1QGUPdb1XbMf0cJ4QQQgwYJWpCCCHEgJnPmTNnjr6DqOnMzc3RqVMnWFiY7p0I2kdiCGryv1FN3XdT2G/qTEYIIYQYMLr0TQghhBgwStSEEEKIAaNETQghhBgwStQGZv78+QgMDEStWrVQp04dfYejEdHR0fD09ISVlRX8/Pxw8uRJfYekMSdOnECfPn3g6uoKjuOwd+9efYdUo6h7bO3atQs+Pj4Qi8Xw8fHBnj17BPMZY5gzZw5cXV1hbW2NTp064erVq9rchSrR9H6PGDECHMcJPu3atdPmLlSJOvt99epVDBw4EB4eHuA4DpGRkdVep75QojYwcrkcH330ESZMmKDvUDRi+/btCAsLw8yZM3HhwgV06NABPXv2xKNHwl/uhwAACj9JREFUj/Qdmkbk5uaiRYsWiIqK0ncoNY66x1ZSUhKGDBmC0NBQ/P333wgNDcXgwYNx9uxZvs6iRYuwdOlSREVFITk5Gc7OzujWrRv/GmFDoI39BoAePXrg6dOn/Cc2NlYXu6Mydff71atXaNiwIRYuXAhnZ2eNrFNvGDFIGzduZBKJRN9hVJu/vz8bP368oMzb25uFh4frKSLtAcD27Nmj7zBqDHWPrcGDB7MePXoIyrp3785CQkIYY4yVlJQwZ2dntnDhQn5+fn4+k0gkbPXq1RqOvuo0vd+MMTZ8+HDWr18/zQerQdX5LmnQoAFbtmyZRtepS3RGTbRGLpcjJSUFwcHBgvLg4GAkJibqKSpiCqpybCUlJSnU7969O1///v37SEtLE9QRi8UICgoymONVG/tdJiEhAY6OjmjSpAnGjBmD9PR0zQZfDdr4LjGm7ydK1ERrMjMzUVxcDCcnJ0G5k5MT0tLS9BQVMQVVObbS0tIqrF/2X0M+XrWx3wDQs2dPbN26FceOHcOSJUuQnJyMLl26oKCgQPM7UQXa+C4xpu8nStQ6MGfOHIWOGm9+zp8/r+8wtebNEccYYxofhYzUTOoeW6rUN4bjVdP7PWTIEPTu3RvNmjVDnz59cOjQIdy6dQsHDx7UbODVpI1/G2P49zbed6oZkUmTJiEkJKTCOh4eHroJRoekUinMzc0Vfp2mp6cr/IolRB1VObacnZ0rrF/W4SgtLQ0uLi4qrVPXtLHfyri4uKBBgwa4fft29YPWAG18lxjT9xOdUeuAVCqFt7d3hR8rKyt9h6lxlpaW8PPzQ3x8vKA8Pj4egYGBeoqKmIKqHFsBAQEK9Y8cOcLX9/T0hLOzs6COXC7H8ePHDeZ41cZ+K5OVlYXU1FTBDxZ90sZ3iVF9P+mvHxtR5uHDh+zChQts7ty5zNbWll24cIFduHCB5eTk6Du0KomJiWEikYht2LCBXbt2jYWFhTEbGxv24MEDfYemETk5Ofy/EQC2dOlSduHCBfbw4UN9h2byKju2QkNDBb13T58+zczNzdnChQvZ9evX2cKFC5mFhQU7c+YMX2fhwoVMIpGw3bt3s8uXL7OhQ4cyFxcXlp2drfP9K4+m9zsnJ4dNmzaNJSYmsvv377M///yTBQQEsHr16hn1fhcUFPBt08XFhX311VfswoUL7Pbt2yqv01BQojYww4cPZwAUPn/++ae+Q6uylStXsgYNGjBLS0vWqlUrdvz4cX2HpDF//vmn0n+v4cOH6zu0GqGiYysoKEjh3+H3339nXl5eTCQSMW9vb7Zr1y7B/JKSEjZ79mzm7OzMxGIx69ixI7t8+bIudkUtmtzvV69eseDgYFa3bl0mEomYu7s7Gz58OHv06JGudkdl6uz3/fv3lbbNoKAglddpKGj0LEIIIcSA0T1qQgghxIBRoiaEEEIMGCVqQgghxIBRoiaEEEIMGCVqQgghxIBRoiaEEEIMGCVqQgghxIBRoiaEEEIMGCVqQgghxIBRoiaEECM3YsQIcByH8ePHK8ybOHEiOI7DiBEjdB8Y0QhK1IQQYgLc3NwQExODvLw8viw/Px/btm2Du7u7HiOrnFwu13cIBo0SNdGqbdu2wcrKCo8fP+bLRo8ejebNm0Mmk+kxMkJMS6tWreDu7o7du3fzZbt374abmxveffddvowxhkWLFqFhw4awtrZGixYtsHPnTn5+cXExRo0aBU9PT1hbW8PLywvLly8XbCshIQH+/v6wsbFBnTp10L59ezx8+BBA6dl9//79BfXDwsLQqVMnfrpTp06YNGkSpk6dCqlUim7dugEAZDIZxo4dC0dHR9jZ2aFLly74+++/NfY3MlaUqIlWhYSEwMvLCxEREQCAuXPn4vDhwzh06BAkEomeoyPEtIwcORIbN27kp3/55Rd89tlngjqzZs3Cxo0bsWrVKly9ehVTpkzBp59+iuPHjwMASkpKUL9+fezYsQPXrl3Dd999h2+++QY7duwAABQVFaF///4ICgrCpUuXkJSUhLFjx4LjOLVi3bRpEywsLHD69GmsWbMGjDH07t0baWlpiI2NRUpKClq1aoWuXbvi2bNn1fzLGDn9Dt5FaoIDBw4wsVjM5s+fz9566y125coVfYdEiEkZPnw469evH8vIyGBisZjdv3+fPXjwgFlZWbGMjAzWr18/Nnz4cPby5UtmZWXFEhMTBcuPGjWKDR06tNz1T5w4kQ0cOJAxxlhWVhYDwBISEiqM5XWTJ08WDC8ZFBTEWrZsKahz9OhRZmdnx/Lz8wXljRo1YmvWrKn0b2DKLPT9Q4GYvg8++AA+Pj6YO3cujhw5gnfeeUffIRFikqRSKXr37o1NmzbxZ6hSqZSff+3aNeTn5/OXmsvI5XLB5fHVq1dj/fr1ePjwIfLy8iCXy9GyZUsAgL29PUaMGIHu3bujW7dueP/99zF48GC4uLioFWvr1q0F0ykpKXj58iUcHBwE5Xl5ebh7965a6zY1lKiJ1h0+fBg3btxAcXExnJyc9B0OISbts88+w6RJkwAAK1euFMwrKSkBABw8eBD16tUTzBOLxQCAHTt2YMqUKViyZAkCAgJQu3ZtLF68GGfP/v927ecVuiiO4/h7/Ej5MdlYmJUpjcxuTJO5EiU1JNNEYoOyQJJSEsPMxkLyF7BRQyJLNZGNUkoiiyk/NiYL2bBgqcyzeGp65plJNnIan9fqds+5t+9Zffqec87Sczc2NpiamuLg4IDd3V0WFxc5OjrC7/dTUFBAKpXK+Pf7+3tWnWVlZVm1VVdXc3x8nDW3srLyi6vPTwpq+VaXl5f09fWxtrbGzs4OkUiEvb29ny5LJG91dHSkb1EHAoGMMbfbTUlJCQ8PD7S2tub8/uTkhKamJiYmJtLvcnW0Ho8Hj8fD/Pw8lmWxvb2N3++nqqqKRCKRMffq6ori4uJP625oaODp6YmioiJqamq+stRfQ0Et3yaZTNLV1cXc3ByDg4O43W58Ph8XFxd4vd6fLk8kLxUWFnJ9fZ1+/ldFRQUzMzNMT0/z8fFBc3Mzr6+vnJ6eUl5ezvDwMLW1tcRiMQ4PD3E6nWxubnJ+fo7T6QTg/v6e9fV1gsEgDoeD29tb7u7uGBoaAqCtrY3V1VVisRiWZbG1tUUikcjYWs+lvb0dy7IIhUKsrKxQV1fH4+Mj8XicUCiUtVX+m+jWt3yLl5cXOjs7CQaDhMNhALxeL93d3SwsLPxwdSL5zW63Y7fbc44tLS0RjUZZXl6mvr6eQCDA/v5+OojHx8fp6emhv7+fxsZGnp+fM7rr0tJSbm5u6O3txeVyMTo6yuTkJGNjY8DfLj4SiTA7O4vP5+Pt7S0d4p+x2WzE43FaWloYGRnB5XIxMDBAMpn89UdmttT/hwkiIiJiDHXUIiIiBlNQi4iIGExBLSIiYjAFtYiIiMEU1CIiIgZTUIuIiBhMQS0iImIwBbWIiIjBFNQiIiIGU1CLiIgYTEEtIiJiMAW1iIiIwf4AyhnI6FiV7DwAAAAASUVORK5CYII=",
      "text/plain": [
       "Figure(PyObject <Figure size 500x300 with 2 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "lines = [Float64.(mid.(attractor_endpts[:,:,i]')) for i = 1:500]\n",
    "lwl = [1 ./norm(l[1,:] - l[2,:]) for l in lines]; lwl /= 3mean(lwl); lwl = min.(lwl,1)\n",
    "figure(figsize=(5,3))\n",
    "subplot(121)\n",
    "attractor = matplotlib.collections.LineCollection(lines,\n",
    "        linewidth=1.0,colors=[zeros(length(lines),3) lwl],zorder=1)\n",
    "gca().add_collection(attractor)\n",
    "plot([0],[0],c=[0,0,0,0]); yl = ylim() # plotting something quite dummy just to get the attractor's ylim\n",
    "plot([0,0],[-10,10],\"C4\",label=\"\\$\\\\mathcal{S}\\$\",zorder=1); ylim(yl)\n",
    "scatter(zeros(1000),mid.(ch[1:1000]),c=\"C1\",s=1,zorder=3)\n",
    "# gca().set_aspect(1/p[2])\n",
    "xlabel(\"\\$x\\$\"); ylabel(\"\\$y\\$\")\n",
    "\n",
    "subplot(122)\n",
    "bins = -0.5:0.0025:0.5;\n",
    "hist(ch,weights=cwh/length(cwh),bins=bins,orientation=\"horizontal\")\n",
    "ylim(yl)\n",
    "xlabel(\"Measure\"); ylabel(\"\\$y\\$\")\n",
    "\n",
    "tight_layout()\n",
    "savefig(\"../figures/CondMeasure.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.9210822565737633"
      ]
     },
     "execution_count": 77,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# measure of \\rho_\\mathcal{S}\n",
    "sum(cwh[isfinite.(cwh)])/length(cwh)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.6.0-rc1",
   "language": "julia",
   "name": "julia-1.6"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.6.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> workbooks/Cones.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "cool_intervals (generic function with 1 method)"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using Random, PyPlot, Statistics\n",
    "using LinearAlgebra\n",
    "\n",
    "const T = Float64 # just getting the picture\n",
    "const p = T.((180//100,35//100))\n",
    "\n",
    "include(\"../simulations/cool-intervals.jl\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# start with the backward-invariant unstable manifold between w_0 and w_1\n",
    "beta = (p[1]-sqrt(p[1]^2+4p[2]))/2; alpha = -beta/(1+beta)\n",
    "x_ref_end = -alpha/beta; x_ref_start = 1-p[1]*x_ref_end\n",
    "Q = [1 -beta; beta 1]/sqrt(1+beta*beta)\n",
    "Is = Q[2,:]*alpha .+ sqrt(1+beta*beta)*T.([1,0])*[x_ref_start x_ref_end]\n",
    "\n",
    "# spinup\n",
    "for i = 1:10000\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "end\n",
    "\n",
    "attractor_endpts = Array{Float64}(undef,2,2,4000)\n",
    "for i = 1:4000\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "    attractor_endpts[:,:,i] = Float64.(mid.(Q*Is))\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "([0.8454098775800059, 0.0], [-0.14897954734056418, -0.17600849872455904])"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n = 2; k = 1\n",
    "attractor_endpts[:,k,n+1], smap!(deepcopy(attractor_endpts[:,k,n]),p)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 500x250 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "lines = [Float64.(mid.(attractor_endpts[:,:,i]')) for i = 1:500]\n",
    "lwl = [1 ./norm(l[1,:] - l[2,:]) for l in lines]; lwl /= 3mean(lwl); lwl = min.(lwl,1)\n",
    "figure(figsize=(5,2.5))\n",
    "\n",
    "# w0 = [2/(2+p[1]-sqrt(p[1]^2+4p[2])),0.]; w1 = smap!(copy(w0),p); w2 = smap!(copy(w1),p)\n",
    "# gca().add_patch(matplotlib.patches.Polygon([w0 w1 w2]',zorder=0,alpha=0.3,fc=\"C2\",ec=\"C2\"))\n",
    "\n",
    "attractor = matplotlib.collections.LineCollection(lines,\n",
    "        linewidth=1.0,colors=[zeros(length(lines),3) lwl],zorder=1,label=\"Attractor \\$\\\\Lambda\\$\")\n",
    "gca().add_collection(attractor)\n",
    "plot([0],[0],c=[0,0,0,0]); yl = ylim() # plotting something quite dummy just to get the attractor's ylim\n",
    "plot([0,0],[-10,10],\"C4\",label=\"\\$\\\\mathcal{S}\\$\",zorder=1); ylim(yl)\n",
    "\n",
    "pts = [[0.,y] for y = -0.38:0.001:0.25]\n",
    "pts = smap!.(pts,[p])\n",
    "plot([x[1] for x in pts],[x[2] for x in pts],\"C9--\")\n",
    "pts = smap!.(pts,[p])\n",
    "plot([x[1] for x in pts],[x[2] for x in pts],\"C9--\")\n",
    "pts = smap!.(pts,[p])\n",
    "plot([x[1] for x in pts],[x[2] for x in pts],\"C9--\")\n",
    "\n",
    "#xlim((xlim()[2]-xlim()[1])/2*[-1,1])\n",
    "\n",
    "# ccone = (p[1] - sqrt(p[1]^2 - 4p[2]))/2+0.1\n",
    "# for (leg,px,py) = [(true,xlim()[1]/2,0),(false,xlim()[2]/2,0)]\n",
    "#     xdisp = (-0.4:0.05:0.4)\n",
    "#     fill_between(px .+ xdisp, py .- xdisp*ccone,py .+ xdisp*ccone,color=\"C3\",alpha=0.5,linewidth=0)\n",
    "#     plot(px .+ xdisp, py .- xdisp*ccone,color=\"C3\")\n",
    "#     plot(px .+ xdisp, py .+ xdisp*ccone,color=\"C3\")\n",
    "\n",
    "#     ang = Jmap(px>0,p)\\[ccone ccone;-1 1]\n",
    "#     relang = ang[1,:]./ang[2,:]\n",
    "#     fill_betweenx(py .+ xdisp, px .+ xdisp * relang[1], px .+ xdisp * relang[2],color=\"C9\",alpha=0.5,linewidth=0)\n",
    "#     plot(px .+ xdisp * relang[1], py .+ xdisp ,color=\"C9\")\n",
    "#     plot(px .+ xdisp * relang[2], py .+ xdisp,color=\"C9\")\n",
    "# end\n",
    "\n",
    "\n",
    "# gca().set_aspect(\"equal\")\n",
    "xlabel(\"\\$x\\$\"); ylabel(\"\\$y\\$\")\n",
    "# xticks([]); yticks([])\n",
    "tight_layout()\n",
    "savefig(\"../figures/LoziAttractor.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.3755555555555556"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "2/9*1.3^2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.6.0-rc1",
   "language": "julia",
   "name": "julia-1.6"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.6.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> workbooks/Conjecture2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "using PyPlot, JLD, IntervalArithmetic, Statistics, StatsBase, Distributions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2-element Vector{Symbol}:\n",
       " :K\n",
       " :correlf_reg"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# lozi(x,y) = 1 - 1.8abs(x) + y, 0.35x\n",
    "# function xacv(N,K=100)\n",
    "#     x, y = 0.1rand(), 0.1rand()\n",
    "#     for i = 1:10^4\n",
    "#         x, y = lozi(x,y)\n",
    "#     end\n",
    "#     xh = Array{Float64}(undef,N)\n",
    "#     for i = 1:N\n",
    "#         x, y = lozi(x,y)\n",
    "#         xh[i] = x\n",
    "#     end\n",
    "#     autocov(xh,0:K-1)\n",
    "# end\n",
    "# K = 101\n",
    "# correlf_reg = Array{Float64}(undef,100,K)\n",
    "# for i = 1:100\n",
    "#     correlf_reg[i,:] = 4xacv(10^8,K)\n",
    "# end\n",
    "# save(\"../simulations/smoothcov.jld\",\"correlf_reg\",correlf_reg,\"K\",K)\n",
    "@load \"../simulations/smoothcov.jld\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "┌ Warning: JLD incorrectly extends FileIO functions (see FileIO documentation)\n",
      "└ @ FileIO /Users/caro/.julia/packages/FileIO/JA3Vl/src/loadsave.jl:215\n",
      "┌ Warning: JLD incorrectly extends FileIO functions (see FileIO documentation)\n",
      "└ @ FileIO /Users/caro/.julia/packages/FileIO/JA3Vl/src/loadsave.jl:215\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 500x300 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "0.0001"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "figure(figsize=(5,3))\n",
    "correlf_m = vec(mean(correlf_reg,dims=1))\n",
    "correlf_s = vec(mapslices(sem,correlf_reg,dims=1))\n",
    "correlf_ci = quantile(TDist(99),1-0.01/100) * correlf_s\n",
    "errorbar(0:K-1,abs.(correlf_m),correlf_ci,label=\"\\$\\\\mu = 2x\\\\rho,\\\\ A(x,y) = 2x\\$\",c=\"lightgray\")\n",
    "\n",
    "for (fname,scale,label) = [(\"\",2,\"\\$\\\\mu = \\\\rho_{\\\\mathcal{S}},\\\\ A(x,y) = 2x\\$\"),(\"-hat\",1,\"\\$\\\\mu = \\\\rho_{\\\\mathcal{S}},\\\\ A(x,y) = \\\\mathbb{1}_{x>0}\\$\")]\n",
    "    L = load(\"../simulations/Conjecture2$fname.jld\")\n",
    "    correlf = scale*Interval{Float64}.(L[\"trespv\"] .- L[\"tobsv\"] .* L[\"wrespv\"])\n",
    "    correlf_m = vec(mean(correlf,dims=1))\n",
    "    correlf_s = vec(mapslices(sem,correlf,dims=1))\n",
    "    correlf_ci = quantile(TDist(99),1-0.01/100) * correlf_s\n",
    "    errorbar(0:L[\"K\"]-1,abs.(mid.(abs.(correlf_m))),sup.(correlf_ci),label=label)\n",
    "    fill_between(0:L[\"K\"]-1,inf.(abs.(correlf_m)),sup.(abs.(correlf_m)))\n",
    "end\n",
    "\n",
    "semilogy()\n",
    "xlim(0,95); ylim(ymin=1e-4)\n",
    "xlabel(\"\\$n\\$\"); ylabel(\"\\$|\\\\mu(A\\\\circ f^n) - \\\\mu(1)\\\\rho_f(A)|\\$\")\n",
    "# yticks([1e-6,1e-4,1e-2,1])\n",
    "# plt.text(0.01,0.01,\"\\$a = 1.8, b = 0.35\\$\",transform=gca().transAxes)\n",
    "legend()\n",
    "tight_layout()\n",
    "savefig(\"../figures/Conjecture2.pdf\")\n",
    "ylim()[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "@webio": {
   "lastCommId": null,
   "lastKernelId": null
  },
  "kernelspec": {
   "display_name": "Julia 1.7.3",
   "language": "julia",
   "name": "julia-1.7"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> workbooks/Covering.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: redefinition of constant p. This may fail, cause incorrect answers, or produce other errors.\n",
      "WARNING: redefinition of constant N. This may fail, cause incorrect answers, or produce other errors.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "cool_intervals (generic function with 1 method)"
      ]
     },
     "execution_count": 44,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using Statistics, StatsBase, JLD, Random\n",
    "using LinearAlgebra, IntervalArithmetic\n",
    "using PyPlot\n",
    "\n",
    "setprecision(BigFloat,196)\n",
    "const T = Interval{BigFloat} # yeah high precision intervals baby\n",
    "const p = T.((180//100,35//100))\n",
    "const p2m = Float64(mid(p[2]))\n",
    "const N = 40000; # how many cool_intervals calls per sim\n",
    "const K = 6; const Kstep = 10; # how long to push forward for\n",
    "\n",
    "include(\"../simulations/cool-intervals.jl\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "# start with the backward-invariant unstable manifold between w_0 and w_1\n",
    "beta = (p[1]-sqrt(p[1]^2+4p[2]))/2; alpha = -beta/(1+beta)\n",
    "x_ref_end = -alpha/beta; x_ref_start = 1-p[1]*x_ref_end\n",
    "Q = [1 -beta; beta 1]/sqrt(1+beta*beta)\n",
    "Is = Q[2,:]*alpha .+ sqrt(1+beta*beta)*T.([1,0])*[x_ref_start x_ref_end]\n",
    "\n",
    "# spinup\n",
    "for i = 1:10000\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "end\n",
    "\n",
    "attractor_endpts = Array{Float64}(undef,2,2,N)\n",
    "sigma_pts = Array{Float64}(undef,N)\n",
    "sigma_wts = Array{Float64}(undef,N)\n",
    "sigma_pushforward = Array{Float64}(undef,2,K,N)\n",
    "for i = 1:N\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "    attractor_endpts[:,:,i] = Float64.(mid.(Q*Is))\n",
    "    sigma_pts[i] = Float64.(mid.(c)); sigma_wts[i] = Float64.(mid.(cw))\n",
    "    if ~isnan(c)\n",
    "        x = [0,c]\n",
    "        for k = 1:K\n",
    "            sigma_pushforward[:,k,i] = Float64.(mid.(x))\n",
    "            for u = 1:Kstep\n",
    "                smap!(x,p)\n",
    "            end\n",
    "        end\n",
    "    end\n",
    "end\n",
    "samplen = (.~)(isnan.(sigma_pts))\n",
    "sigma_pts = sigma_pts[samplen]\n",
    "sigma_wts = sigma_wts[samplen]\n",
    "sigma_pushforward = sigma_pushforward[:,:,samplen];"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "attractor_plot_base (generic function with 1 method)"
      ]
     },
     "execution_count": 46,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function attractor_plot_base()\n",
    "    lines = [attractor_endpts[:,:,i]'  ./ [1,p2m]' for i = 1:2000]\n",
    "\n",
    "    lwl = [1 ./norm(l[1,:] - l[2,:]) for l in lines]; lwl /= 3mean(lwl); lwl = min.(lwl,1)\n",
    "    gca().set_aspect(\"equal\")\n",
    "    attractor = matplotlib.collections.LineCollection(lines,\n",
    "            linewidth=1.0,colors=[zeros(length(lines),3) lwl],zorder=2,label=\"Attractor \\$\\\\Lambda\\$\")\n",
    "    gca().add_collection(attractor)\n",
    "\n",
    "    #plot([0,0],[-10,10],\"green\",label=\"\\$\\\\mathcal{S}\\$\",zorder=1); ylim(-0.7076475276167904, 0.7374277623133827)\n",
    "    # scatter(zeros(length(ch[1:1000])),Float64.(mid.(ch[1:1000])),c=\"C1\",label=\"\\$\\\\mathcal{S} \\\\cap \\\\Lambda\\$: support of \\$\\\\rho_\\\\mathcal{S}\\$\",s=1,zorder=3)\n",
    "#     xlabel(\"\\$x\\$\"); ylabel(\"\\$y\\$\")\n",
    "\n",
    "    # legend()\n",
    "    tight_layout()\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "446.0108932673576"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sum(sigma_pushforward[2,5,:])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 600x300 with 6 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "((-1.3073240592299922, 1.3352316636712327), (-1.3073240592299924, 1.3352316636712327))"
      ]
     },
     "execution_count": 52,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "figure(figsize=(6,3))\n",
    "for k = [collect(1:4);6]\n",
    "    subplot(2,3,k)\n",
    "    attractor_plot_base()\n",
    "    yticks([]); xticks([])\n",
    "    scatter(sigma_pushforward[1,k,:],\n",
    "       sigma_pushforward[2,k,:]/p2m,s=1.2,c=\"C1\",zorder=3,ec=\"none\")\n",
    "#     plt.text(0.98,0.98,\"\\$n=$k\\$\",va=\"top\",ha=\"right\",transform=gca().transAxes)\n",
    "    ylim(ylim()); plot([0,0],ylim(),\"C4\",zorder=1)\n",
    "    text(0.95,0.9,\"\\$n=$(Kstep*(k-1))\\$\",ha=\"right\",va=\"center\",transform = gca().transAxes)\n",
    "end\n",
    "for k = 5 # lol wtf\n",
    "    subplot(2,3,k)\n",
    "    attractor_plot_base()\n",
    "    yticks([]); xticks([])\n",
    "    scatter(sigma_pushforward[1,k,:],\n",
    "       sigma_pushforward[2,k,:]/p2m,s=1.2,c=\"C1\",zorder=3,ec=\"none\")\n",
    "#     plt.text(0.98,0.98,\"\\$n=$k\\$\",va=\"top\",ha=\"right\",transform=gca().transAxes)\n",
    "    ylim(ylim()); plot([0,0],ylim(),\"C4\",zorder=1)\n",
    "    text(0.95,0.9,\"\\$n=$(Kstep*(k-1))\\$\",ha=\"right\",va=\"center\",transform = gca().transAxes)\n",
    "end\n",
    "\n",
    "tight_layout()\n",
    "savefig(\"../figures/Covering.png\",dpi=500)\n",
    "xlim(), ylim()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.6.0-rc3",
   "language": "julia",
   "name": "julia-1.6"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.6.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> workbooks/Henon_delay.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "using PyPlot, Statistics, LinearAlgebra, JLD, SparseArrays"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "stabledim (generic function with 1 method)"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function stabledim(lyapexp::Array{T}) where T\n",
    "    @assert all(lyapexp .!= 0)\n",
    "    any(lyapexp .> 0) || return zero(T)\n",
    "    slx = sort(lyapexp,rev=true)\n",
    "    lcs = cumsum(slx)\n",
    "    u = findfirst(slx .<= 0); u == nothing && (u = length(slx))\n",
    "    k = findfirst(lcs .<= 0); k == nothing && return convert(T,length(slx)+1 - u)\n",
    "    k + lcs[k-1]/(-slx[k]) - u\n",
    "end\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Jsmap (generic function with 1 method)"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function smap(x,p)\n",
    "    (1-p[1]*x[1]^2+p[2]*x[end],x[1:end-1]...)\n",
    "end\n",
    "function Jsmap(x,p)\n",
    "    n = length(x)\n",
    "    sparse([2:n;1;1],[1:n;1],[ones(n-1);p[2];-2p[1]*x[1]])\n",
    "#     M = diagm(-1=>ones(length(x)-1))\n",
    "#     M[1,1] = -2p[1]*x[1]\n",
    "#     M[1,end] = p[2]\n",
    "#     M\n",
    "end\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# ds_aim = d-1/(1+(1.4 - log(xi))/0.5)\n",
    "# # K = 10.; ϵ = 1.3\n",
    "# # \n",
    "# α0 = 0.5; β0 = 1.4\n",
    "# d = 12; ds_aim = 1.;\n",
    "# a = 3.9; xi = 1. #min(exp(β0 - (d-1-ds_aim)*α0/ds_aim),1); \n",
    "# println(\"ξ = $xi\")\n",
    "# p = (a,xi)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ξ = 1.0\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "(3.6031614903541103, 3.0108565819078903)"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "\n",
    "x = smap(0.1rand(d),p)\n",
    "orthoLV = Matrix{Float64}(I,length(x),length(x))\n",
    "lyap = zeros(length(x))\n",
    "for i = 1:1000\n",
    "    orthoLV, _ = qr(Jsmap(x,p)*orthoLV)\n",
    "    x = smap(x,p)\n",
    "end\n",
    "N = 400000\n",
    "x1h = Array{Float64}(undef,N)\n",
    "x2h = Array{Float64}(undef,N)\n",
    "x3h = Array{Float64}(undef,N)\n",
    "for i = 1:N\n",
    "    Jsmapx = Jsmap(x,p)\n",
    "    orthoLV, R = qr(Jsmapx*orthoLV)\n",
    "    lyap += log.(abs.(diag(R)))\n",
    "    x = smap(x,p)\n",
    "    x1h[i] = x[1]\n",
    "    x2h[i] = Jsmapx[1,1]\n",
    "    x3h[i] = Jsmapx[1,end]\n",
    "end\n",
    "any((~).(isfinite.(x1h))) && error(\"Infinite values detected\")\n",
    "lyap /= N\n",
    "α = mean(log.(abs.(x2h))); β = -mean(log.(abs.(x3h)))\n",
    "cumsum(lyap)\n",
    "stabledim(lyap), (d-1)*α/(α+β)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.9136681120933569"
      ]
     },
     "execution_count": 55,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "2*0.58/(2α + β - log(exp(α)^2+exp(2α)^2)/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.6099432435169254"
      ]
     },
     "execution_count": 46,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "2*0.55/(β-log(sqrt(1+exp(α)^2))+2α)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "7-element Array{Float64,1}:\n",
       "  0.5340407333483985 \n",
       " -0.26345268475310996\n",
       " -0.28955175561476204\n",
       " -0.3136207460716749 \n",
       " -0.33944996811360717\n",
       " -0.3616619246770211 \n",
       " -0.38366422103469866"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lyap"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 281,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.5344931440418912, 1.4161422157541026)"
      ]
     },
     "execution_count": 281,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# 1 + (1 + β/α)*1.5\n",
    "α, β"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 262,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(-1.415966822959281, 0.5346392240972632, -1.4159668229592777, 0.5343532999236382)"
      ]
     },
     "execution_count": 262,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sum(lyap), maximum(lyap), mean(log.(abs.(x3h))),mean(log.(abs.(x2h)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 302,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "PyObject <matplotlib.collections.PathCollection object at 0x16095d110>"
      ]
     },
     "execution_count": 302,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "scatter(x1h[1:end-d+1],x1h[d:end],s=0.01)\n",
    "# xlim(0.2,0.4);ylim(-3.6,-3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 289,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "PyObject <mpl_toolkits.mplot3d.art3d.Path3DCollection object at 0x144276090>"
      ]
     },
     "execution_count": 289,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "scatter3D(x1h,x2h,x3h,s=1,c=x1h)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 263,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "ename": "InterruptException",
     "evalue": "InterruptException:",
     "output_type": "error",
     "traceback": [
      "InterruptException:",
      "",
      "Stacktrace:",
      " [1] getindex at ./range.jl:295 [inlined]",
      " [2] smap(::NTuple{5,Float64}, ::Tuple{Float64,Float64,Int64}) at ./In[259]:20",
      " [3] top-level scope at ./In[263]:16"
     ]
    }
   ],
   "source": [
    "xivals = range(0.5,1.0,length=501)\n",
    "runs = 10; N = 1000000\n",
    "respvals = Array{Float64}(undef,runs,length(xivals))\n",
    "stabledimvals = Array{Float64}(undef,runs,length(xivals))\n",
    "for (n,xi) in enumerate(xivals)\n",
    "    for run = 1:runs\n",
    "        p = (3.9,xi,5)\n",
    "        x = smap(rand(5),p)\n",
    "#         lyv = Matrix{Float64}(I,length(x),length(x))\n",
    "        for i = 1:10000\n",
    "            x = smap(x,p)\n",
    "#             lyv, _ = qr(Jsmap(x,p)*lyv)\n",
    "        end\n",
    "        obs = 0.\n",
    "        for i = 1:N\n",
    "            x = smap(x,p)\n",
    "            obs += x[1]\n",
    "        end\n",
    "        respvals[run,n] = obs/N\n",
    "    end\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 219,
   "metadata": {},
   "outputs": [
    {
     "ename": "InterruptException",
     "evalue": "InterruptException:",
     "output_type": "error",
     "traceback": [
      "InterruptException:",
      "",
      "Stacktrace:",
      " [1] Type at ./boot.jl:404 [inlined]",
      " [2] Type at ./boot.jl:412 [inlined]",
      " [3] similar at ./array.jl:317 [inlined]",
      " [4] qr(::Array{Float64,2}) at /Users/osx/buildbot/slave/package_osx64/build/usr/share/julia/stdlib/v1.1/LinearAlgebra/src/qr.jl:370",
      " [5] top-level scope at ./In[219]:15"
     ]
    }
   ],
   "source": [
    "xivals = range(0.5,1.0,length=101)\n",
    "runs_sd = 10; N_sd = 40000\n",
    "sdimvals = Array{Float64}(undef,runs_sd,length(xivals_sd))\n",
    "for (n,xi) in enumerate(xivals_sd)\n",
    "    for run = 1:runs_sd\n",
    "        p = (3.9,xi,5)\n",
    "        x = smap(rand(5),p)\n",
    "        lyv = Matrix{Float64}(I,length(x),length(x))\n",
    "        for i = 1:10000\n",
    "            lyv, _ = qr(Jsmap(x,p)*lyv)\n",
    "            x = smap(x,p)\n",
    "        end\n",
    "        lyap = zeros(Float64,length(x))\n",
    "        for i = 1:N_sd\n",
    "            lyv, R = qr(Jsmap(x,p)*lyv)\n",
    "            lyap += log.(abs.(diag(R)))\n",
    "            x = smap(x,p)\n",
    "        end\n",
    "        sdimvals[run,n] = stabledim(lyap/N_sd)\n",
    "    end\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.30825911664437420.40291312555057157\n",
      "0."
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 2 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "001\n"
     ]
    }
   ],
   "source": [
    "let \n",
    "    @load \"Stable dimension calculation - delay4.jld\"\n",
    "#     xivals[findfirst(vec(mean(sdimvals,dims=1)) .> 0.5)]|>println\n",
    "#     println(xivals[981],\" \",mean(sdimvals[:,981]),\"±\",2std(sdimvals[:,981])/sqrt(runs))\n",
    "#     scatter(repeat(xivals',1,runs),respvals.+0.06xivals',s=1)\n",
    "    mrv = vec(mean(respvals,dims=1)); srv = vec(std(respvals,dims=1))/sqrt(runs)\n",
    "        println(median(sdimvals,dims=1)[51],median(sdimvals,dims=1)[151])\n",
    "    errorbar(xivals,mrv.+0.06xivals,2srv)\n",
    "    xlim(extrema(xivals)); ylim(ymin=0.58)\n",
    "    xlabel(\"Parameter\"); ylabel(\"Expectation of an observable (blue)\")\n",
    "    if @isdefined sdimvals\n",
    "        ax2 = gca().twinx()\n",
    "    #         scatter(repeat(xivals_sd',1,runs_sd),sdimvals,s=1,c=\"C1\")\n",
    "        errorbar(xivals_sd,vec(median(sdimvals,dims=1)),min.(0.05,2vec(std(sdimvals,dims=1)))/sqrt(runs_sd),c=\"C1\")\n",
    "        plot(xivals_sd,fill(1.5,length(xivals_sd)),\"--\",c=\"C1\")\n",
    "        plot(xivals_sd,fill(0.5,length(xivals_sd)),\"--\",c=\"C1\")\n",
    "    #     plot(xivals_sd,fill(1.0,length(xivals_sd)),\"--\",c=\"C1\")\n",
    "    #     ylabel(\"Kaplan-Yorke \\\"stable dimension\\\" (orange)\")\n",
    "        ylabel(\"Kaplan-Yorke dim - unstable dim (orange)\")\n",
    "#         ylim(0,2)\n",
    "        ylim(ymin=0)\n",
    "#         plot(xivals_sd,(12 - 1) ./(1 .+ (1.4 .- log.(xivals_sd))/0.5))\n",
    "    end\n",
    "#     title(\"Delay time = 7\")\n",
    "#     savefig(\"Response vs KY minus unstable-adfsadfdsf.pdf\")\n",
    "    figure(2)\n",
    "    mrv\n",
    "    errorbar(xivals[1:end-1],(diff(mrv.+0.06xivals))./diff(xivals),2hypot.(srv[2:end],srv[1:end-1])./diff(xivals))#,2vec(std(respvals,dims=1))/sqrt(runs))\n",
    "    plot(xivals[1:end-1],(diff(mrv.+0.06xivals))./diff(xivals),zorder=3)#,2vec(std(respvals,dims=1))/sqrt(runs))\n",
    "\n",
    "    plot([0,1],[0,0],\"k--\")\n",
    "    ylim(-1,1)\n",
    "#     semilogy()\n",
    "    println(xivals[2]-xivals[1])\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Exponential mixing?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "lyap = zeros(length(x))\n",
    "for i = 1:1000\n",
    "    orthoLV, _ = qr(Jsmap(x,p)*orthoLV)\n",
    "    x = smap(x,p)\n",
    "end\n",
    "Nmx = 10^6\n",
    "xhmx = Array{Float64}(undef,Nmx)\n",
    "for i = 1:Nmx\n",
    "    x = smap(x,p)\n",
    "    xhmx[i] = x[1]\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "1-element Array{PyCall.PyObject,1}:\n",
       " PyObject <matplotlib.lines.Line2D object at 0x1298a7b90>"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using Statistics\n",
    "semilogy(0:100,abs.([cov(xhmx[1:end-i],xhmx[i+1:end]) for i = 0:100]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "@webio": {
   "lastCommId": null,
   "lastKernelId": null
  },
  "kernelspec": {
   "display_name": "Julia 1.1.0",
   "language": "julia",
   "name": "julia-1.1"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.1.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> workbooks/Spaghetti-Henon.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "using PyPlot, ForwardDiff, TaylorSeries, LinearAlgebra, Roots\n",
    "function rescale!(x::Taylor1,lambda)\n",
    "    mult = one(lambda);\n",
    "    for i in 2:length(x.coeffs)\n",
    "        mult /= lambda\n",
    "        x.coeffs[i] *= mult\n",
    "    end\n",
    "    x\n",
    "end\n",
    "ForwardDiff.can_dual(::Type{Taylor1{Float64}}) = true\n",
    "Base.isinteger(::Taylor1{Float64}) = false"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Jinvsol (generic function with 1 method)"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function sol(x,y) # well ok its not a solenoid any more\n",
    "    1-1.4x^2 + y, 0.3x\n",
    "end\n",
    "sol(x) = [sol(x...)...]\n",
    "\n",
    "function invsol(x,y)\n",
    "    y/0.3, x-(1-1.4*(y/0.3)^2)\n",
    "end\n",
    "invsol(x) = [invsol(x...)...]\n",
    "\n",
    "function Jsol(x,y)\n",
    "    [-1.4*2x 1;0.3 0]\n",
    "end\n",
    "function Jinvsol(x,y)\n",
    "    inv([-1.4*2(y/0.3) 1;0.3 0])\n",
    "end\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "t = Taylor1(Float64,2)\n",
    "(xsol,ysol) = 0.2rand(2) .+ t\n",
    "# vusol = randn(2)+dualnum*randn(2)\n",
    "for i = 1:10000\n",
    "    (xsol,ysol) = sol(xsol,ysol); lusol = hypot(xsol[1],ysol[1])\n",
    "    rescale!(xsol,lusol); rescale!(ysol,lusol)\n",
    "#     vusol = Jsol([xsol,ysol])*vusol; vusol /= norm(realpart.(vusol)) # to make make sense....\n",
    "#     println(vusol)\n",
    "end\n",
    "N = 200_000\n",
    "solh = Array{typeof(xsol)}(undef,N,2)\n",
    "# vusolh = Array{Dual{Float64}}(undef,N,2)\n",
    "lusolh = Array{Float64}(undef,N)\n",
    "for i = 1:N\n",
    "    (xsol,ysol) = sol(xsol,ysol); lusol = hypot(xsol[1],ysol[1])\n",
    "    rescale!(xsol,lusol); rescale!(ysol,lusol)\n",
    "    solh[i,1] = xsol; solh[i,2] = ysol\n",
    "    lusolh[i] = lusol\n",
    "end\n",
    "dxdtnorm = sqrt.(differentiate.(solh[:,1]).^2 + differentiate.(solh[:,2]).^2)\n",
    "rhograds = getindex.(1 ./dxdtnorm,1);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "lsol = rand(2) .+ differentiate(t^2/2)\n",
    "lsolh = Array{Taylor1{Float64}}(undef,N,2)\n",
    "lsolh[N,:] = lsol\n",
    "for i = N-1:-1:1\n",
    "    lsol = Jsol(solh[i,1],solh[i,2])'*lsol; \n",
    "    lsol /= dot(differentiate.(solh[i,:])/dxdtnorm[i],lsol)\n",
    "    lsolh[i,:] = lsol\n",
    "    end\n",
    "lnorms = vec(mapslices(x->norm(getcoeff.(x,0)),lsolh,dims=2))\n",
    "dldt = getcoeff.(lsolh,1);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "krhopart = rhograds.*getcoeff.(lsolh,0); krhonorms = abs.(rhograds) .* lnorms\n",
    "kXnorms = lnorms;\n",
    "klpart = dldt ./ getcoeff.(dxdtnorm,0); klnorms = vec(mapslices(norm,klpart,dims=2));"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "Xv = [ zeros(N) getcoeff.(solh[:,1],0)]\n",
    "DXvxy = ones(N)\n",
    "lrtdensity = vec(sum((krhopart + klpart).*Xv,dims=2) + \n",
    "    getcoeff.(lsolh[:,2],0).*(DXvxy.*getcoeff.(solh[:,1],1)./getcoeff.(dxdtnorm,0)));"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "dotprods (generic function with 3 methods)"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function dotprods(x,y,fd=2,bw=1)\n",
    "    Jfd = Matrix{promote_type(typeof(x),typeof(y))}(LinearAlgebra.I,2,2)\n",
    "    xfd,yfd = x,y\n",
    "    for i = 1:fd\n",
    "        Jfd = Jsol(xfd,yfd)*Jfd\n",
    "        xfd,yfd = sol(xfd,yfd)\n",
    "    end\n",
    "        Jbw = Matrix{promote_type(typeof(x),typeof(y))}(LinearAlgebra.I,2,2)\n",
    "        xbw,ybw = x,y\n",
    "    for i = 1:bw\n",
    "#         bw = Jinvsol(xbw,ybw)*Jbw\n",
    "        xbw,ybw = invsol(xbw,ybw)\n",
    "        Jbw = Jsol(xbw,ybw)'*Jbw\n",
    "    end\n",
    "    effd = svd(Jfd); efbw = svd(Jbw)\n",
    "#     println(effd.S,efbw.S)\n",
    "    dt = 1-dot(effd.V[:,1],efbw.V[:,1])^2\n",
    "#     imag(dt) > 1000eps(eltype(Jfd)) && error(\"Complex eigenvalues: $(effd.values) $(efbw.values)\")\n",
    "    \n",
    "\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "exes = 0.67:0.001:1.3; wyes = -0.05:0.001:0.05\n",
    "dotprodmat = dotprods.(exes,wyes',2,2)\n",
    "wyes_tang = wyes[[findmax(dotprodmat[i,:])[2] for i in eachindex(exes)]];"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAARYAAAEWCAYAAACjTbhPAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nOy9eXwc1ZWw/VRV74tKrdWS5UVty3iXVxZjY8xi4gDBZpIhvBMgCcwXgkMGDJOE4Q0QXsDZhhBCgCFhCQkwQBKWBANxAsbssY1tjFfZ7UVeZO3VUqv3qu+PtoRlbd2tlnpRPfnVb0a3bt17Cnefvvfcswiapmno6OjopBAx3QLo6OjkHrpi0dHRSTm6YtHR0Uk5umLR0dFJObpi0dHRSTm6YtHR0Uk5umLR0dFJObpi0dHRSTm6YtHR0Uk5umLR0dFJObpi0dHRSTm6YtHR0emVjo4Oxo0bx6233prws7pi0dHR6ZV7772XM844I6lndcWio6PTg5qaGnbt2sUXv/jFpJ7XFYuOTo6xfv16Lr30UsrLyxEEgZdffrlHn4cffpjKykosFgtz587l3Xff7Xb/1ltvZfXq1UnLoCsWHZ0cw+fzUV1dzUMPPdTr/eeff56bbrqJ22+/nc2bN7No0SKWLVvGoUOHAHjllVeYNGkSkyZNSloGIV2JnlRV5ejRozidTgRBSIcIOjopQdM02traKC8vRxTj+60OBAKEQqG4xz/1O2I2mzGbzQM+KwgCL730EsuXL+9qO+OMM5gzZw6PPPJIV9uUKVNYvnw5q1ev5rbbbuMPf/gDkiTR3t5OOBzmlltu4Y477ohL3k6h00Jtba0G6Jd+5cxVW1sb12ff7/drAs64x3U4HD3a7rzzzrjmArSXXnqp6+9gMKhJkqT9+c9/7tbvu9/9rnbOOef0eP7JJ5/UbrnllrjmOhkDacLpdAJQW1tLXl7ekMxx4MABysrK4tLsOjrJ4vV6GTNmTNdneiBCoRAabeSZbkOg/8+mRhBv++oe35NkP9ONjY1Eo1FKS0u7tZeWllJXV5fUmL2RNsXSubTLy8sbMsXS2NjI6NGjh2x8HZ2TSXRLL2FBFCz99lG12Jjnn38+kiSxcuVKVq5cmbSMnZwqq9bLdgvg61//elLjp02xDAdms5lgMJhuMXR0ekVCQKR/ZSScuL9hw4aU/EAWFRUhSVKP1Ul9fX2PVcxgyOlTIV2x6GQykibGdaUSk8nE3LlzWbt2bbf2tWvXsmDBgpTNk9MrlhkzZiBJUrrF0NHpFTGOFQsn7s+fPz/urVB7ezt79+7t+nv//v1s2bKFgoICxo4dy6pVq7jqqquYN28eZ511Fo899hiHDh3i+uuvH+wrdZHTiiUSidDR0YHL5Uq3KDo6PUhEsSSyFdq4cSNLlizp+nvVqlUAXHPNNTz11FNcccUVNDU1cffdd3Ps2DGmT5/OmjVrGDduXFLv0RtpVyxDuVVpbGzk+PHjnH766UM2h45OsiRiY0mEc889F20A97QbbriBG264IeGx4yXtNhaDwYDH4+m2dEsVuo1FB+CTTz7h+PHj6RajBwbEuK5sJO1SS5KE1WrFarUSiUR46aWXBtS28WI2mwkEAikZSyd70TQNo9GYbjF6IGggDnAJJ74K8+fPZ+rUqfz6179Or9BxkvatEEBZWRkA0WiU2bNnc6P8Cy5ecICFSzdiHu9Fc4aJSiq282oSGtfpdDJnzpyhEFkni5g7d266RegVEQbcCnX+xKbquHm4SPuK5WQkSWL8+PE85F3F/EVbEUwiWlQgrGqEJDPt+ybSsb+K9r1V+JoG9hI0GAxxx27o5C4bN24kEomkW4wedBpvB7qykYz91hXd/g6O77xHSIgSabcidhj47Ckz/g4QTKBGF+FtmIDS7EZpvKTPcdatW5eRHyqd4UHTNA4cOJCRbge6Ykkjzi/vIP9ftqK0qky+RMMkawTbory46Foa7piPUGNCbNmJ0jKB5iY3ylF3t+d1A+7IJhQKYTKZMjKCPhHFottYhogxV34KgLLdjSFP4LKXn0J90Y1xqwWxWCDqUlHtGvUbJmIsnYdW5MXcoWE2P0owGMRut6f5DXTSQSgUwmazpVuMXhFO/G+gPqDbWIYceZqHvDH7MDjKMX17F6EvefGNEojWOWjQvsDY82qguBVDQCQasDL+pf/h03/7Ee2/npdu0XXSgNPp5IILLki3GL2ib4UyEHnMW8jFHuRRHqTJAdRzWxhV9hqBQJSayFmYL9pFQ3gh728Yh9Xhw5CvEthcRePO02g67B54Ap2coKWlhSNHjqRbjF4R47yykWyVuxuyK6ZgggYNxsP4Oe/Tvt2NVLaJqb++Aun713Og4mpUP2htGgZBwPdZFUqTG8Wrr2RymaamJurr69MtRq9ImohhgKszCFG3saSR4jIPAErtBNR8KGhsxfH+TTz0q8u4/LUvYZ30H2xYv55Zdi9h4T8QJEBtxtvkRjMBwkJkx9NpfQed1BIMBjM20ZduY8ky5DH7yBu9D9F3EQ17RlNsjFK+7t+IvnUadrudPPkSDje/iuJdB7Z/R1NBVQHhPZQ2d+wKvp3u19BJAZmsWPStUJZi/OKDFN73GBe+cSXGAj+hURFaH3yCXTdfiSzL2Gw2pNCNbPz0N7hkDxhvAQE0ESK+a1EUN4pft8dkMzNnzkxp1G4qyWXjbU5thXpDlmVkWYZx2wGYf68b/2EbFmUpkVqITniZ8ePHA7Bh/WnMnbsJl8tFk/f7RJwvYlBB8Z1QLkaQTZ40vYlOMtTX11NYWIjBkHkf9XgUR7YqlpxesUBsKfzGG290/S2P8TDqrM9QokGMpRHaDv4fDH/7Fsr/zsftduN0OtmzZw+ew1+m0OFBtntAivlBhMPQ6HOjHHOj+Pr29tXJHD799NO4y2wMN0KcVzaS84rFZDLR0dFBNBrt1j6u2oM8oQZnpYG8qY2oTiiULsC3oZry8nLGjx9PJBLh+eefx2Hcimz3UGT3IEXBL0Bbxy7qt06l6Z+TaGhoSNPb6QxEZttYdM/brEUQBCwWC4FAoFfvW7n4Y1gMiv95iNyGaPCjNlRjatcQC/eycOFCJEli3bp1jBs3jspKD+SBEvojYcP3iDw7DuHopWyPWrCPO8L4eYlFYOsMHaqqEolEMjJlAoCoxbEV0vRToYyloqJiwD6y9QpkpwfnaA9+n4GQYKGtcSKO8CIAqqurKS0t5dixY6xZswbZ9GWKXB5KV76N+XQZSfOTZ5b4+z0r+MuK76D4Hh/q19KJgyVLlmRknBDoW6GsZ+bMmQnFCpVO303x9B1oGiCD0uxGjMzFZrNRXFzM6aefjqZpPPfcc7S1tSGXv8nkL39MwYxdBEyt5BsiqC8+he+Naurf0U+V0kU0Gs3otBkGhLiubCTnt0IAu3btwuFwxLVyOZn80hMOdy1uMIHidRMJQVFRrP3CCy/E4XDwz3/+E1EUmTdvHpd8L+b/ooSeIvzh/yNPNNJ+wE1UAL/vLEZNfSa1L6fTJy0tLezcuZPFixenW5Q+GNhBLlvXLJmrzlNIJBKhra0t6edllwdZ9qCFQDLFjp+VNjdFRUUIgsCsWbOYMmUKHR0dPPHEE2iaRp7xGvIX78OyaDfRCAgq2PM+xHvQjXJQX8UMB5lsuIXc9mMZEYolVblv84s85Od5Yus8EZR2N62KG5PJhN1ux2az8ZWvfAVBEHjppZc4ePAgqqridO8lr9KDWvJjNCNghcbDkzjwznyU5qHLlD7SCQQCGa1YBC2+KxsZEYrF6XRiMplSNp5sPuHfAghROPaHc9j8n1/qmgvgkksuoaKigoMHD/Lyyy8DYGU5crkHucSD0RHBOauJlnXbaTrmpnG/vopJNaWlpVRWVqZbjD7Rj5uznFGjRjFq1KiUjys7YsrlHy/fxfk/exal3Y0G5Ds8XYqssrKSMWPGoGkajz/+ONdccw2SJJEn70MQBIyXfEKw5cuYjQLemokEQwKmiS8im2clLE8gEGDjxo0sXLgwla+ZtZjN5oz0uO0knligzvv6cXMGEggE2Lx585CNf/kf70Ku3INmcIJwwgbT/vkKxGAwIAgC3/rWt7DZbGzatImPP/4YAGN0CsWlHvIq9uE3qRhtQOjyWC7flsRWMZqmoShKKl8tq9m4cWOP4ueZhBDn/7KREaFYBEHg0KFDQz5PvmUr+XYPCEKXgmlt+Fw5dB59LliwgDPOOAOv18tzzz0HxAyNpeM85FfWgPkyCAESKLVuWpv1bVIyBINBLBZLusXoEz26OcsxmUxEIhFUVR2W+WTbvpgNJiAhWEBR3NQ3dlcOgiCQl5fHN77xDQD++Mc/cvz4caLRKHnG+5FHeRAs74EoIARBqXPT2uim+fAf+pzXZDIxf/78IX23bCLzT4XisbNkJ9kqd0IIgoDdbiccDg/rvHJhDbLTQ1QRMWsxf5hT02J2eoVeeeWVlJSUsHXrVt555x0AnMYy5NH7kMs84AMUieiOX7L/xbM48mpVj/lCoVDGuq+ngwkTJmT0ikXS4ruykRGhWAC+8IUvpO3Xq2DsXuRiDxwBQwjaDrlRarorGFEUEQSB2bNnc/bZZ+Pz+XjyySe7ys3KEzzkT6ihzWZHsvgoypdo/d0ZeH/9eaXHpqYmdu3aNazvlqlomkZVVVVGG291G0sOcODAAbxeb1plkKd7kN0eVG/sP3x7jRtlR88VjNFoxG63d/nEvPLKK115W90L1zH20k8xVT2DydKGyWzE+8C5HPjWFWl4o8wlEAjw+uuvp1uMftFtLDnA8ePHaW1tTbcYQEzBOKs8aHVg7DCgbJ+EErq2R79On5izzz6boqIiampq2L17NwBC2VxsV+zAct3H+I/a8HvtPDXzVe5btJGmA8eG9X0ykWAwmAXbwnhWK/qKJaPpTJ2QSTgXebDN2wM1BrTXt7LtoUtQQm/16FdUVIQoisiyTF5eHqFQiE8//bTrfulP1zDluSf4sC3I+WV+mu+4nfrvf4n2l342nK+TUWS64Rb0FUtOkCq3/qFAXr6D/Ms24j1qI/jHO/ng+m/02q+kpISysjICgQA+nw+AY8eOddlhXvHfyPU138WU34Fg9iHVvUTkhWrU16cO27tkCiaTifLy8nSL0S+JKBbd8zZDmThxYsbm5ejk7PteYMNP76CptQWl0U30gzwKvrSlR7+8vDzOOussNE3j3Xff5ZJLLkEURRobG6mtreWsB/8XgPDbP0JofpGIPYL6SRVRC9injoxEVC6XC5fLlW4x+kVAQNBys/zHiFEs4XCYlpaWjP8Vm/+9uwFQDudhOO1FvE0T0DQBuWhvj76CIPCv//qvAKxduxa73Y4gCGiaFjMCL7kTuBPh8MuE6v8TNSLhPT4BzaghF+R2UvDdu3djNpu7EqVnIom49Gcb2Sp3wgQCAXbs2JFuMeJGrriXvNP2oLVrCEGB9r1V+I481Wf/Cy64gLy8PPx+f4/TELFiOZY5NRjGPhvbNhkEmnxulFDuevS2tbV1bREzFT2DXA6QicbbeJDHecgbXYPQAWLzfSiv9W4vEQSBiooK5s2bxznnnEM4HOa1117r5m1szZ+DPMoDhj9hEEHtrDqQgwomG4y3EkJcVzYyYhSLyWQiGAxm/K9YX9hn1iDkv4ra6mD/j79I+I8zevSx2WxYrVYcDgeCIFBVVYUoiuzevRu/39/VT7bNQrZ6EPgzghei4VhcU3Nr7igYm82GzWZLtxj9op8K5QCSJHH++eenW4xBYRkzGde//ZOyyRJqwEDHwwtoee6Orvu7du3C44nZTgwGA5MmTQLg6NGjqKpKe3t7t7CGfPssCss8WAzrIAJSGJSAm337sl/BzJ49m/z8/HSL0S/6VihH6CwHke1Ylv8F89c2E/KaiHy6Fc+1V/bbf8mSJdjtdj777DO2bduGpmndVm4281hk2YMox2wzsgtaT6TfzFY++uijjP+31lcsOcLWrVtzKl9J/g/WYfvB03gb8nl8ws/5l+r+XdjPPPNM5syZw4EDB/jrX//KO0uu4fDtZ3bdd5pOQ7Z4MNofQVAB7URumUB2KRhN0zh8+DCSJKVblH4RGFip6CuWLCCTneSSxS7LzHr1ER5tFPhGiR3frQ/SsLd/X5Xx48dz3nnnYbAWkF8qEXpzCv4tVfh3xCKmZfNFyE4PWK5DA4hCY7ub5tYvDf0LpYBIJNKVXCuT0bdCOYLFYiEYDKZbjCFhg3ILqw5ehz2vDeHxW/Het6TPvp1pJGZ96QNMYxVMF+2k3bgSzQLehokoihul4zZk03/FElcZJgOgGj+j6agbJfTacL1WUkQika44q0xG3wrlCG63m5KSknSLMWR89NFHFP7yfswXXoZkjxB+Zg7qhp/32d9+/cdE8iIo62fy9092waitOItqYp8K7XmUDjdKqArZvIYihwcpZAQnEL4RJYNPkKxWa1YY6gVOJBvs70qDXG1tbcyfP59Zs2YxY8YMfvOb3yQ8xohSLA6HI6Pzc6QK53nfxP4f74IUIdL0OIG/T+qzr+28XUQL/Vw49328jTfy6quv4m19J5YBT1oARFFCbpTQZFyu3RQ6PSBBWIKmvZNobco8BdPa2sqBAwfSLcaAZOqKxWaz8c4777BlyxY+/vhjVq9eTVNTU0JjjCjFcvz48SFNqp1pGL/6KerYexEs0Pz2DIKHnui1X8G0GjrUmRhcb3PO4psZPXo0Ho+H1rp7kU0eBF5m3XfOZO/z57LrL9OQLR6KnB6EkgiCBVra3LRm0AlSc3MzjY2N6RZjQKQ4r2GXS5K6fIACgQDRaDRh/68RpVjMZnPO2lggZpQ91SnMMvVyzAv3YHAEiEbvo722Z0pLgLHTn8FofBbBCG2RiRgMBiRJihlCIxO57LGn2PPkVAIvnE3r6/NQ9rspyPMgGF8nKoAgQnO7GyVw8XC8ar9kehLtTobKeLt+/XouvfRSysvLEQShq67VyTz88MNUVlZisViYO3cu7777brf7ra2tVFdXU1FRwfe+9z2KiooSkmFEKZZsdeuPl94USyd582sQzHegmkBpnkBHoKFHH9lyZsxYGwaHeEFXwbV169YB8MU3HmbW7x9DbQpg7IBPf30xbfuXUeTwgHRaLD9rZCeev88ewrccmGxw5wcQhfiuRPH5fFRXV/PQQw/1ev/555/npptu4vbbb2fz5s0sWrSIZcuWdatkkZ+fz9atW9m/fz/PPvssx48fT+zdEhc7e7FYLFRV9f6LnQusX7++372wtfxq8kprQNAI7jq3TwOsbPcgqiqKz01R2S6WLVtGS0sLt+ffx9ar/g/mgAWL706KXPsx1eXjPTIBWmOJwwmDzRKh2etG8aZne1RdXc2ECRPSMnciJLJi8Xq93a7+Vt7Lli3jnnvu4fLLL+/1/v3338+1117Lddddx5QpU3jggQcYM2YMjzzySI++paWlzJw5k/Xr1yf0biNKsRgMBiZMmJC18UID0dzcHJdTmOzyII49E4z06fyWP3YvhCAcvpGWwwtwOp04ZJX6OheSMUKk/qe07ZgGdX44BoKmsfO1hXx2x0zk0/+JqkFEInayFDwj1a/aL4cPHyYUCg3rnMmQyIplzJgxyLLcda1evTqpOUOhEJs2bWLp0qXd2pcuXcoHH3wAxGyRnfmhvV4v69ev57TTTktontw/IjmF119/nXPPPTfjA9SSIRKJxJ0MSC54HDjhWRtyA4uRTU927+Py0NJwK2L+n/G1T+G2gzW0/+ocwkII+xc/w946GaPqQnS0oDZBZJ+Nqtmt7L35/2Ps0mmwzAtaLUQaUCLurnrXQ82OHTs466yzMt7OEo8NpfN+bW1tt3/bZLd6jY2NRKNRSktLu7WXlpZ2VY08fPgw1157bVfox3e+8x1mzpyZ0DwjTrF0RjnnomKZOnVqwt6mst0TUyzhd2jtcJOf3/3L7yr+OaHQffgDk1G8bmyyhWhVlLYPJvKP6J185fKvoB7/X0R+wvgVB9COw7jS4wjjI7AninO6BwU3RGJKrCMAZYVDq2ACgUDGKxWI+akMZEPpvJ2Xl5fSDHKnfk46k4MBzJ07ly1bemYuTIQRtRWC3Pa+TUaxAMgmD4g/ImKMfflPxWQyIed5QISOrwQIRsIYyuGy+T/CZrPhqPwmjsm7Ec3vcOix01ELJQJ50dhW67gbjgPGp1E1MFqgudWN4j/UU5AU0BlomvkZ+kFAi+uC1OW8LSoqQpKkHjWt6+vre6xiBsOIUyyjR4/OihODZHjllVeSLiMrW6+iyB5zfmvxuVEC9/Ts4/CABsyBSAAMNlA2TOy6by8pY/pjf0CY9AAGC6iloIVBMALtVyO2WcBnIKpBKHjukBh3BUFg6dKlGR8nBInZWDZs2MCOHTtYuXLloOY0mUzMnTuXtWvXdmtfu3YtCxYsGNTYJzPiFEtlZWXGJ1lOllSkCZAtHkQNEJ7oNbOcbPOAYIFxEG0Fg0uk9c3uJzBywQW4ij1o0SkIMrQdd6L5AFMAoyWCybIBVQAtBE1tbpTAC4OWu5NQKJQ1K1JJ0OK6EqW9vZ0tW7Z0bWf279/Pli1buo6TV61axW9/+1ueeOIJdu7cyc0338yhQ4e4/vrrU/ZuI06xHDx4kO3bt6dbjIxGdnhAOBM0aOllVSHbdoA0AU6DcHOUqL+Etd/smRMmv/A1ZKcHq62NiCDhr7MS1EBV52OxQCQkYAC06A9QlNSsXlpbW7Mmt/GAcUInLkhsK7Rx40Zmz57N7Nkxf6JVq1Yxe/Zs7rgjlhTsiiuu4IEHHuDuu+9m1qxZrF+/njVr1jBu3LiUvduIM94KgkB7e3u6xRgSxowZk7KxZNOzeEPNiOo8lJA7Zoc5+b5lLUrwAYRZD7J7jcz4r+9DaXIj92KYLZgUazv06XzkoIZQHEIrUDHKGkhXIinPoxpVGr1ujJa/IJumJS13thhuobvi6LPPif+bSPmPc889d0CXihtuuIEbbrghrvGSYcStWGw2Gx0dHekWY0iYP38+opi6f9I8UwHyiVOiWCDium73ZfNNwBrG//t+NGMrTR+P5rP/d2mf44394gaYtg7NpiI1iRAFos+h5qsggFECQpei+JNfvQQCgayxoYmCFteVjYw4xeJ0OrHb7ekWI+UoisLbb789JGN/vlr5JkrojFPuTaZ89G5cUyIIx72Mu247rb2cLHX1N5cgF3qIGlSIgtBiABUwg8ZYCIAahKMHk/OQHj16NJWVlUk9O9wM1VYoExhxWyGz2czpp5+ebjGGhGg0OmRjy6YT/i40xHK0mLpnqSvO99C66yuoZ26lxWuFMjf5eX37q8jlsXutETcRr4jBqBIxH8JoBbENTAXR2KmRyYRs2RW3nIIgZI2PUjyxQJ2//NlWCXHErVgAPvzww6w5OcgkYiuXaRCO9npUXPWTF6EkQsHoNlQJWr3zBhwzv9iDZJpIVASDChgg7AR1P+AX0PyhhOoeffLJJ1mRMgFAELS4rmxkRCqWtra2nItyNhqNjBo1asjnkU1/AeN3QaL34+hCDwRjpUQEoRkldOOAY7pcb1CY74kt+yMQaAZzkQCShuYVCNcaaOxne3Uy2Wi8jWcrlG2MSMWSi+kTbDYbM2b0LGI2FMimm8D4VyLh3j115UJPbJMtAK1raFXiC5iLHXO7sBeAatKIWkEt1JAMEQzKiaqN/sX9jpEtKROgcys0kPE21jfbbCwjUrHIspy0h2qm0tbWxkcffTRs88mmqRgMGwFQgr0oF4cHBFAlDcHwG5TgvvjGtW3CZfcgWGN6SQqDWATBNsAPqLX9bo2mTJmSPYpF1JAGuEQxthVKleftcDEiFUt1dTVlZWXpFiOldHR0dIW6DxeyuSAWsRyBY3/taU+R7R5EC7FTn9CFCY2db/cghkAwAxKYK8AoAvUi0ZbeV0qapjF+/PiUHrkPJbqNJcdoaGjg4MGD6RYjpfh8vrSdGsh2D4YWc6/es7I9FrxIIOa+n9C4Lg8YnoodS4ugmQGHhj8c+9ieqlza29t7xMBkMsKJlJ79XrqNJXsIBAIcO3Ys3WKkFIfDkdLo1EQpvup9sMYSO52Kw1ID9tiH7djOyQmNK5vOOVEx4IQXqkXDlq8SjoAQhuY2Ny0dvwKyy3ALuoNczpGLxtuSkpK0O4bJplhqSqW9u3KRJAkMLxAVwTg6lFRN6C4nPQHwx7x0VQ0kEdB+gXJgUlYZbiGxrZBuvM0CLBYL4XA43WKklCNHjrBz5850iwHW9wi1GDm+p/vKRDbNQwgtQpBAFUmqHlEsA90FiFZOREsDWiyTg+SN4nx5ORUVFal4i2EhkeNm3XibBTgcDi644IJ0i5FSgsFgRsRAyaZyTKU/wVwYwnt8Yrd7ha7fYRBtsWLnRlCO3534+I7HkB0eIg0WIj6BUIeE76gd0zEj0aYSnpz/XIreZOjRt0I5hiAI7NmzJ+eOnDMF2bQcwTQRza6itHUPn5Ctn8WCDzVAfCrpOYqm78CYr2GyR8nL94FV5YmnF7Fg3iECryaW+Dld6KdCOcjevXtzys5iNpszKkZGdv4NNBDURpS2N7vfy/PElIsESm3ykcyyyQOB2OlJcIeDJed9yvzLNhAyWDO6tnQnuudtDpJrBtzRo0czZcqUdIvRDdnpQRMAvt3zXoEHISrElMvBQSiXQg/GWglTeZBX/jYTf4sD3+ggYXoakTMNSVTjukA33mYNuaZY6uvr8XiGp7xGIsgnIpx7X0F8BQBRAeXQY0nPYZ1Vg3fbOM6e0IJo8WIrD0KdhNgsZLRyEUQtrgt0423WMG/evLT6faSa9vZ2Wlpa0i1Gr8hOTyxjf333L3le8Y8RAxKqHUxHfjKoOYpvX0PJmCh2o5mj6500/G0KHJPAf6JSQAaib4VykGAwOOwu8CMa/+VgB6Xxrm7NTncNpjCokojy8cTen42DcDiM799XYJldzegz2ij9wmfgM2OslVBDsYL1mYYQx4mQbrzNMhoaGti/f3+6xUgZoihmdIyMXPTzWBCh8emeN80PIcoapqNOlE+f7Hk/Dvx+P+3t7Uhn/hotbyHSaFArfEgqSGtHoXmhuT6zlIt+KpSD5JqNZfz48V1Z2TMVuUQSlPwAACAASURBVMiD2gEtu7uXC7FWfhEaBaLGIP63kvNDCQaDXe78ct7TYJhEZDQE86JIZ9Zx9McLCNTmcdiTOcpFVyw5SK4pFr/fT01NzcAd04yY9xaCZKB5Z/e8KtazazCURDh8eBR/+trXEx5XVdVu9aJk8xsYjNNRx0LEDO4bPiD/eAhLISj+Lwz2NVKCrlhyEFmWM/4XPhFCoRAHDhxItxgDItvHE9XCGLT6njfbZlA+bj9z79iU8LilpaVUV1d3n8v0KmrQSXgURCQQzWB/3w7qHpTA0WRfIWXonrc5iMFg0D1v00RhlQfNGMa7o7uHrOX8PyFqBrzrihIuYHbw4MEe9YgBCuStsbIiYyDoCKLV5hF+TyYaXDiYV0gJehBijrJ+/fqcC0bMGmzLIdqzSETx1S9x2tjjn1fqipPjx4/3ubWVLSdywszSCE/zcuCRBez88XSOf5Ze139R1BClAS7djyX7sFgsOZOt3+l0snhx//lgMwl59M9R2zQOP9NdZik/H7XVSPRDJ0pL/LWFTjbe9jpfZ9qFWT7WflrOG79bhNkeprUhfcZc3caSo+SSAVcURWprawcsrZlJWOd8gmVmC61173Vv/+pWjrwxGTGBMkmRSGTAJE+yOeaod8OHj/OfG3/L/j9MJ2ICpfWVZMQfNIkk0842RrRimTp1ak5VRdyyZcuQFi1LNWaLBUEN4v3o+z3uWQuaETZY8dbGF/+0ZMkS8vPzB+4o/BRcoAXCjL5oF+YWQLo5QclTg75iyVEKCwsxGHKnGKQsyyiKkm4xEqKwejfOiU34mxu6tZd/5wU6PhiLQQ0NOIamaWzfvj2u+WTTl2P/z2iwu0BrkCAISt3wb4l0xZKj1NTUsHv37nSLkTKMRiORSCTdYiSMWY2i1i7o1mZzudj81gz2/mE8Qc8v+30+FAqxb1985UUgZm9RDxkJGjUMdjDsB0ESaDv8RlLyJ4uuWHKUXLKxQOxIsqSkJN1iJIxU+iekUE9jwmF/mIYdldDxUL/PJ5NE21W1G6k4SliMIpklpKMiAt9NaIzBkkh0c7ahK5YcUiyiKHL0aPodvxLFXDoTzaTi/aj7KdC1n/ycjR9NRBhgEZZ0dv5IIYyO5c+V6kVELyi7hm9LpK9YchRZlrMq+fJANDU1ZW1gZaBdQ6x39Gj//r4fIIQg/OHcPp8tLi7mzDPPTHhOWd4AEQhNjBLFgFgHojp8NjddseQoNpuNcePGpVuMlJGNxttOXGfvw+j0Ewn19CsSwyJitK3PZxVFSTqRuNm6A4wgWsIIYRFRgUPrhikTXzxKRfe8zT5UVeWVV17JKt+P/rBarYTD4az1JlbDAsE3qnu0S2fvRghKfT536NAh6ut7iT2KA4vFguAVibijCKKAoU6itHB4DOCJpKbUPW+zCFEUEQSBUGjgI81sQJIkli5dmrVH6Gq7iiFq6vWeFhFQ23pftQy2AmLe2L2gigTDIqgGInttND/W99YrVegZ5HIYp9NJWx8f2GwkHA73GoyXDdgv3923TSEoof1tQa+3UlFaNRoARodpri0idNiIY87QZxfUbSw5zNixY2MlQHOElpaWrDXgAiieIrbfdWmPdi1Shhbt/d9p9uzZ3XKxJEN+VQ2SSaVdETEZzaiKROjt+GOVkkEQ4jhu1hVLdjJx4sRBfygzicLCQpqamtItRtJoWpBCa8+k4IbL/4YaNPb6TDAYTMn2TwwJjLnsEB0NDjq2FKAZh/broa9YcphDhw6xY8eOdIuRMhwOB6IoZq1/Tl1jlIPbez+Vifp62l9UVWX9+vUpmdtSXQNREJxtaK0F4BdRh9D+piuWHEYQhJzK1i8IAhdddNGgbQ7pYubqj5l5zme93lNDPVcswWAQs9mMkCIrpyEo4JrTSN2+Uva+W97rKVWq0BVLDmO1WvH7/ekWI6V4vV727t2bbjGSRgv0vuUJtxl7nOClwnDbDeMXCIck3t84lmd+Ox9J612WVKArlhzGZrPhcPT0+MxmLBYL27Zty1r/HC3cu5E24jOj/O6n3dpsNhszZ85M2dyG+Q/S+KGbKzetYsUr/4I2hFkodMWSw9hsNubPn59uMVKKzWbDbDbT3NycblGSIuIz4z3QMw1CqMNMaPu2bm2CIKTc+F4824P5rbOYN28eBAwEn5iT0vE7EUUNUVQHuHTFkrV8+OGHWeut2hdjx47N2ncKtlkI/vm3Pdp9TXZ8Dd0NuPv27Ut56gsxXA5hKZYT2SeiMjTuCJka3VxbW8u5557L1KlTmTlzJi+++GLCY+iKhVisSbaeovTFtGnTGDVqVLrFSIqg10TzjiM92ttbHbQoed3aUm5jAYwr/oEYMLJw4ULMl7+KEBkaO0umboUMBgMPPPAAO3bs4O9//zs333wzPp8voTESUiy1tbUJDZ4t5Fr6BIBoNMpbb72VVakqOwn47IQUa4/2usOlNB4p7N53CBQLQDQkEW09wsY9B+lotaV8fMhcxVJWVsasWbMAKCkpoaCgIOFtdUKKZfLkyfzwhz9MWHtlOnl5eVmZea0/DAYDkUgkK+0s3qY8/K09lcVn+yrYXdt9FVZRUdGV69bv9/Pmm2/y+uuvs2XLlkEZr4/UOTjy0NcIh8MYNJH21p5Oe4NlqBTL+vXrufTSSykvL0cQBF5++eUefR5++GEqKyuxWCzMnTuXd999t9exNm7ciKqqjBkzJiEZElIsa9eu5W9/+xtVVVU8+WRyxbszkTlz5lBWVpZuMVJOcXFx0lG/6aTxeBF17T0z4T3ka+HtSV7uueceLr74Ym677TaeffZZfvGLX7BgwQJsNhv/9V//xaOPPsrs2bNZsmRJ0j5K9ohGgdHIOeecQ6TDgO+efxvsa/UkgbQJieDz+aiuruahh3rPvPf8889z0003cfvtt7N582YWLVrEsmXLOHToULd+TU1NXH311Tz22GMJy5CQYlmwYAEff/wxP/7xj7njjjuYPXs269atS3jSTKOhoaHHf9RcYNy4cVlZhWDjjgqkpaejqio7d+7kpz/9KUuWLOE6awF7W35HfX091dXVGAwGNm3aRCAQ4Oqrr6alpYVNmzbxyiuvdDnOLV26NKmKl+K8a1BDJtauXUtAMRMKpH67lUh0s9fr7Xb1Vw9r2bJl3HPPPVx++eW93r///vu59tprue6665gyZQoPPPAAY8aM4ZFHHunqEwwGWbFiBbfddhsLFvQe/NkfSRlvr776avbs2cOll17KxRdfzIoVK7LaISsQCGRlSseBKCgoYNSoUVnlz7J3715+F2zl2b3/21WP+f333+eKK67grGn72blzJw8++CD33Xcfd911F1/96le59957uf7667uV/zCZTKxZs4ZAIMAPfvCDhOUo/uI1RIMSixcvxu81EQmaU/maQGJboTFjxiDLcte1evXqpOYMhUJs2rSJpUuXdmtfunQpH3zwARCrevD1r3+d8847j6uuuiqpeZKO3NI0jaVLl9LW1saDDz7I66+/zsqVK7nrrrtwOp3JDpsWctF428l7773HnDlzKCgoSLco/RKNRrHZbITDYW6UHmfU9OnceOONnH766Yhi7Pdv019v6vbMQIZbSZJ47bXXqKqqYsWKFZx11lkJymSgvb0df5sVSew9T8xgiMeG0nm/traWvLzPT8TM5uQUXWNjI9FolNLS0m7tpaWlXek23n//fZ5//nlmzpzZZZ/5/e9/z4wZM+KeJyHF8uijj7JhwwY2bNjAzp07kSSJmTNnsnLlSmbNmsUzzzzD1KlTeemll2LORVlCLpVaPRWn00lzc3PGKxZJkrr+DV6c9N985bbbevSRi7sbUEVRHDC16OjRo/nlL3/J1772Nfbs2ZNQioz24y4kr5emehtW8xBshUQVQep/myac2Mbl5eV1UyyDnvuU2CpN07raFi5cmNT28WQS2grde++9eL1errnmGtatW4eiKPzzn//kwQcf5Jvf/Cb/+Mc/+Pa3v83Xv/71QQk13Dgcjh5Lw1zB5XLR0pL6E42hYvOPf0vlhJ7b0mO3LMdZ1D2fr9VqZdq0aQOOed1115GXl8fPfvazhGTxeS2MHz+exjqZlmY5oWfjIZGtUKpy3hYVFSFJUo9kYPX19T1WMYMhoRVLPH4s1157LT/84Q+TFigdCIJATU0NlZWVWZvWsS8qKiqyKt+MefM74Ozpw2J2daD5u28bjh49SkNDA9XV/UcgC4LAH/7wB6qrq1m8eHHcW6Lm+hJqamr4pKaMEtlK5Z49lJSUxFfKNQ4S2Qpt2LAhJSsWk8nE3LlzWbt2LStWrOhqX7t2LZdddtmgx+8k5Z63JSUlvPXWW6kedsjZu3dvTtpZbDYboihmjQHXURDFbO95RGwwqhTeu7Zbm8/ni/u9pk2bxhNPPMHChQt57bXXeu2jaRrt7e1s2LCBZ599loMHi7n11lt5XOvgv5VWzjvvPN58883EX6oPhsqPpb29nS1btrBlyxYA9u/fz5YtW7pOPletWsVvf/tbnnjiCXbu3MnNN9/MoUOHuP7661P2bin/eRYEgcWLF6d62CGnM31CrkU6A7z99tssX748K1Zj5rx2xj7yas8bZT3zEvv9/oS8bq+++mqMRiOXXHIJkydPZunSpbhcLurq6ti6dSt1dXUcOnSI/Px8zj//fFqPnsfl/3cZvCri16L87fDhwbxaDxJZscyfPx9Jkli5cuWAmfo3btzIkiVLuv5etWoVANdccw1PPfUUV1xxBU1NTdx9990cO3aM6dOns2bNmpSWwsn8T9owkcsnQ7Is09raSlFRUbpF6Rff3g2YnT2N6A0/XYDJ0NOt3mKxJHwCeeWVV7J8+XLefPNNdu7cCcT8fVasWEFRUVGXfwzA2dJDnH76AuQJ62htTX1oxFBthc4999wBV3I33HADN9xwQ3yCJoGuWE4wa9asrPhFT4asea/Xv4vR3vPURjWYqA9O4VTz6aRJk5Kaxmq1snz5cpYvX95vv6tcJubMmYN/zP/iklMf4SyIsWugPtlIloqdeqLRaE6lqDyZmTNnpvSocqgwuEIItrE92vPHtlJ128M92jds2DBk2f+2/PEfTJ5Uy9q1a3GVePnCpuQc0vojHadCw0WW/JQNPU1NTRw7dowzzjgj3aKkHLPZTCQSwWRKvZNXqvDW12ByqNi+9my39q13XUih7KK3CttHjx4d8EQoWaJP/om8Agnn+PFYioambG06ToWGC12xnMBiseRc7ttO9u3bh9VqTXrrMBxoBy4mYuqZ96RqVj2WBT2TPqmqSiQSwWgcmlwpeQUdREMqR+77AWUMjUE/lshpAAc5PYNcdmO1WnPWeJsNmBsMWCc/0K0tsvk2DK4AYknP1KGhUAiXy9XDgzRVWJxBjLfeyOTiIFZX65DMkan5WFKBrlhOYLPZsioMIZcI/GUigkNFcl/YrV2I/AnJfnqvz1gsFs4777whkylqiDJh/nxMeRE6pKFJ8anbWEYAkiRhMBhQVbUr6C1XyPQysiIWaO1e1iN08Ldg0DDN/n2vzzQ3N6MoCpWVlSmX58iPvka7YufVV19llt/C5J/1TJSUCnLZxpJb36BB8uGHH9LR0ZFuMVKOw+HAZhua9IqDpeVXU9AMGqbL9nRrDxx9AIx9u863tLQMXQyUr52iMUeZ+fHPsVqGbnvcedw80JWNZKnYQ0OuOsnt2LEDj8eTbjF6RbQX0NHU3YDZUbMC0RbCNH1Dn88l6nWbCPKoVgw3PUNRRYQOhsa+AsSyw8VzZSG6YjmJXD4ZykR2/XUynh3jcX1tZ7f2qPEzRFv/aR6CwSBWa89gxcHiW/MjJHuQt//xCsYSP+N++FHK5/iceOwruo0l65k4cWLW1jzORsZVRdHGdE8JWr97MiaDiLOq/y/0nDlDU0RMavgrEREuUX+JGhza313dxjJCKCwszGgnsmSpqKjIuA/lzl8tJRgWsVV3zw5vydMQnY8O+Pz+/fuHpCCbYIzy9+LbkUwSjLo65eN3m0s/bh4ZNDQ08PHHH6dbjJRTUFCQ0iQ+g6XDW0/p8oMIee91a1da3GiSSl7Jkj6e/Jzt27cPOsvZqQT+PAOsYS6QfoAqhbGetyql45+KIKlxXdmIrlhOwmq15uSp0Lp162hqakq3GF34A2ciCWHkscVdbUrH5SCCXFIz4POqqhIKhZLO+9oXQtDEbsvNGAuiRKTQwA8Mdj59xTIy6MzJojN0NDW48R7MR6445ZRK2wKW78c1RigUwmQypdTrNvjyNFo8pYzLXw0GcFy6Z+CHBkki5T+yDV2xnITRaGTy5MlZk20tXgKBQEY4yClNz2MwCrjGdk9XoPjcIIBs/lZc45hMJs4///yUyibkRzCePhGTC9rbhuffX/e8HUFMmTIl5xTLyWVI04rpNqItUDD2jq4mpc0d2wLZ4vez8fv9BAKBlDn9rb3oZrzCF7nwZ68gBA0UXjDwdiwV6KdCI4j33nuPhoaGdIuRUmbMmDFkwXrxUn94EnhFCsZ+rkAU/2rEoIDVuCuhsY4fP87+/ftTJtuM83dQdVU5Rq+RoHx/ysYdEN1BbuRgMplyzs7yl7/8Ja2rMKXZjVmOII/+vFpmIBQAfoNq+0LCR/x+vz9lznHv3fJV1Lw2yoUXaP5wNPL4S1IybjzE0iYMfGUj+lboFHLtZKi9vT2tSqXp0Dcx2AGpexW92m1ngt1G1eTEbQaBQCAlJU0O3TeHMudY7EvrkBApcvcdQjAUJLIVyjZ0xXIKxcXFQ+J4lS4ikQhWqzV9WyHXOvwdMMr2SlfT8ScXk7/US/Ho5OKXqqqqUuLI6HIbUFoOIqoS0Wjqk2UPhK5YRhCjRo1KtwgpxWQyUV5enpa5j3mmYsiHUaUn2VVa3FjmWpGTVCoQ82MZbOY43zvTEF0SjtlBImFwTRn+IM14tjrZuhXSbSyn4PV6ef/999MtRsqw2WxxlSFNNS0+N7bSAMUFJymVhhMnQDO3D2rs9evXE4lEkn5eeX0SYlik0SIQ9llwTRmeU6BTEYQ47CwnFpr6cXOWYzQaaW5uTrcYKcPr9bJ9+/a4y4qmAsXrJiqBy36SUml1gw0sxp39PDkwqqoSDocHtRUymiX8Fh+WCgsdLan1h0mIeE599OPm3MBisRAKhVIeh5IuVFWlvb192ObrXJUUnaxUgmeCETA8i9k0ODf8QCCAxWJJ2mbk21CFVhSmraMM0RJgXPWvBiXPYMhll359xXIKgiBQVlaW8eUyMhHlsBvsIDtOUiodC0CrB+NqZNOZg57DYDAwa9as5OTbOQHJIhJ1q1hHH6O4ML3Jr3Tj7QhjwYIF6RYhZUiSNCxet94aN4IDrPbPnd2U5mowt4H0n8imK1IyjyiKSUVqe7e5Ee0S4dIoogolaVYqQEJboWxD3wr1wq5du3LG+9bpdDJ/fs/yGanE96EbwQAm16cYT6zympsmoBnbgGuQLd9O2VwHDhxg27ZtCT2j7Po3xIAJNT+KaAbZmQFKBT3n7YjD7/ejKENT/W648fl8bN26dcjGVz6sQsSIsXgzFkussJfS4UayaCD8J7L9zpTOl6jXrXL0TTB9hL8yFLPzCI+kVJ7BoNtYRhi5lD4hHA5TX18/JGMrT5yJodCO9bItn7d1xCKVkZ4h35z6kyi/35/Y6Yj52wTbQZJA80N+yUUplylp9K3QyMLhcORchHOq+fiHV9BQU4H9ZKXS5gYNDOI25CFQKhBzYCwo6D/RdifeOje0g7kcmt4xkF+SGVugTgRJRRzgytYMcvqKpRcqKiqoqOitDHn2IQhCyk+3FJ+bcMFMJt78eSGvrvQH9qH98o4ZMyauo2al3g0dgAw0w6TlQ5+4KWH0FcvIIhQKJWwgzFRkWWbx4sUpGSsajaL43WCEhScrlXo3hIdeqUAsUnsgr1ulJSaPIAAKyGMza6XSiZ7oaYQhiiI1NTXMmDFj4M4ZTiAQwOPxMHXq1EGNo4RegfDNoIJsjX1RlbrfI4TuBBPIBUP/5Y1EIkSjUQyGvj+23gY3qGBsEAhGNVxzM1OpQHypJzvvZ5vnra5YesFgMCAIAuFweNDBbunGZDKxfft2pkyZkrS3qhK6ENgHRhuy6bNY27ZJGIwaESvIo4bny9vpddunnD43qiJgrjMRDgZxnZ+5SgUAUYtdA/XJQvStUB/YbLacKLcqiuKgUiYooYnAPuD7XUql5YWZSK0mIqGZyOOG98s7bty4XtsVn5vIZyakzfkodSHkTFcq6MfNI5KlS5emPZ1jKujo6MButyf1rBJyAyCbPv+S1v5pDgZ/Ia5Fb6dEvkRwOBw9tnShUIiOwGQ++/VMxhDFad5H2ap9wy5bcsSTejI7FYu+YumD+vr6nIhyttlsLFu2LCElqYRe7KFUPvnvG/H+eQ7Fxe2UXTP8SgXA4/FQU/N5igPF/wLe8GTqdjqof30aa3ZWUrBqR1pkSwZ9xTICaWhoQJKkuH0mMhW/38+RI0eYOHFiXP2V0HRi57SfK5XA0zMxtlVSt6GUSas/GSpRB8Tr9XatvpQ9s6DMi7EZykztTF5/b9rkShrdxjLyyBXv22AwGHdGe8XnJqZUftqlVNZ/4WaCLS5Ou/IbTFr9+tAJGged7vzhF6di9PqgSUTsMCDPznx7Sm+IohbXlY3oK5Y+sFqtHDt2LN1iDAtKcBNEvwLS56uUj174hJbfPI2kisj/8U6aJYxhtVpR77uRwMQS9u9yUTS9jvIVH6ZbrOTJ4RWLrlj6oKSkhKKionSLMeQozZPAHIl5zVo+/+WXnHZ2HC7llp23pVG67vzzijcw5Z/GFbPfocq9E+vyxOoRZRq5nI9F3wr1gcFgoK6uLuszyeXl5fXpeau0u8EUAemZLqe3TuYvOy1jlIq64yU6Hj4bs6ww2qriy78i65UKEAvWHLBgWbqFTA59xdIP27Zto7CwMOnj2kzA6/USCoUoKSnpagvsXkbYVgM2kDMh4VE/+LZVYWwXCPlHMb2sjbmvPJRukVKGnqV/hGKz2bLegNvU1MThw4e7/o6+PhnBuxdj4IKMVyqK102kRIVWEVNeG00rv5RukVJLBpdYXbFiBS6Xiy9/+ctJPa8rln6w2Ww5UxXx2E9X0n7/YlS/AfP8GixVj6ZbpD4JhYI0tbsJC9BSI3M8VEjHirXIspxu0VJKJvuxfPe73+Xpp59O+nl9K9QP06ZNy/pYoXA4zC/O/oDblkcwzJ6I4/LMOOHpCyU0hWgoiCEEqhnGL/zcbybnjOkZfCq0ZMkS1q1bl/Tz+oqlH4xGI8FgMN1iJI3vf1Zgf+BHXDKxianP/Q/F33s83SL1ixJyEw4HiXpFGrY7u9UlOnLkCMePH0+jdKmnM7p5oCtR1q9fz6WXXkp5eTmCIPDyyy/36PPwww9TWVmJxWJh7ty5vPvuuyl4o8/RFUs/NDU1ZW1eluhfJyMZj2A7q5SLP7wl3eL0ixL4vzT53ISDIAHGgu8zcVH3PL11dXXDWh9pWBBVkAa4xMRPJX0+H9XV1Tz0UO+G7ueff56bbrqJ22+/nc2bN7No0SKWLVvGoUOHBvtGXehboX6wWq1ZZ2Pp2FqFpIHBKmD55j/ZtmEDxY2NOByOdIvWK0p7LEeuBmgRcLl6Nyj7/X7KysqGV7ghJhE/Fq/X263dbDZjNvde/G3ZsmUsW7aszzHvv/9+rr32Wq677joAHnjgAd58800eeeQRVq9encgr9Im+YumHbDoVUo7+Am9NFdFCATX/TqTzY6kYo9FomiXrHSW0NxboKEAYMBqnUNyHUoFYaEJ/uViykgROhcaMGYMsy11XsgogFAqxadMmli5d2q196dKlfPDBB4N+pU70FUs/mEwmZs+enW4xBuRAzWk4m80YbBp5Vd0LnCuKwmmnnZYmyXonZkuJ+X4Z6F6OtS/OO++8IZdruEnEj6W2trZbBrm+VisD0djYSDQa7VH0rbS0lLq6uq6/L7roIj755BN8Ph8VFRW89NJLCdWn0hVLPwiCQHFxMdFoFEmS0i1ODxqPnk2ozYurNIxctbvXPgsWLMBmsw2zZL2jhPajhs9HPGGQNBgLkU0b4np27969TJgwISdy5HSRQDLt888/H0mSWLlyJStXrhz81Kf8d9Q0rVvbm2++OajxdcUyAB999BFTp07t5rmabpTQ3wiHrwcrGB03Ied9t8++wWAwoQJfQ4USdH/+hwhFlvid86LRKJ9++mncqR+yBpGBjREn7qcq521RURGSJHVbnUAs/1AypWv7QrexDECm2VlaFTdo12M02ChyeSjuR6lA7AOZTgO00nAH9YeqiEYgEgHReFW3YMd4CAQCWK3W3FqtkB4HOZPJxNy5c1m7dm239rVr16a0Zrm+YhmATPG+VbxuVBGijUaKJvS+7TmVaDSKz+dLW6xTQ7sb0QTGYwbEIpBtyYUQdHR0ZMSqK+UksBWaP39+3Fuh9vZ29u7d2/X3/v372bJlCwUFBYwdO5ZVq1Zx1VVXMW/ePM466ywee+wxDh06xPXXXz/oV+pEVywDUF5entaTFaV1ARGtDk0Ao/lpXBMWxv2spmlIkjTs9iFFqcLvMWGthKgEhvF/xWmblPR4BQUFnHnmmSmUMENIwPM2ka3Qxo0bWbJkSdffq1atAuCaa67hqaee4oorrqCpqYm7776bY8eOMX36dNasWdNnovJkELQ01RL1er3IsoyiKBlfL0VVVURxeHeNSnA1hH8Tc/CQLka2/SrhMVRVpampieLi4tQL2AtKoAYiF0EQQmYwmbon4k56XEVBFEWcTmcKpEw9iX6WO/s3PTqfPGv/v+1ef4TC6zdkxffkZPQVywB4vV4++uijHuf+Q4USOgjhE782BhK2R5zKcMU6tbS4EY0Q1UByQnEKFEonHo8Hh8ORsYolafQSqyMXi8UybDaWo01uCC2BaKxc6WCVSnNzMx9//HGKpOsd2Ygw3QAADfVJREFUpcGNcsKWAiCZ30jJKuVk/H5/xhyZp5JEYoX0Eqs5hslkQlVVIpFIv6U9B0PTptMQzBLtUQfl1Z+mbFxVVYfMW7Xl8K8QpV9AHqiAaHQim7YO+Fwy5LTxdiAbi5C4jSUT0BVLHEyaNGlIUlQqrW4wgDgGXCW7yYZCI5qm4d03EU0zE3GBQQLXIFdWAzFnzpys+lLFTWdqyoH6ZCG6YomD6dOnp3Q85bgbrMRCebW/4ioZXMH2vsjLyxt0MfiTaVo7A2OBilAOkiOA7Bz6DHSqqiIIwpCtFtNKBudjGSy6jSUOtm3bxsGDBwc9jnLITVudG4xA8FFkpwfZOTRKpZNURDXvenUOdZunE7IZUCf7EQs3DotSgZhzXCqD4zKKBIIQdRtLDiKK4qBygbR9NhHJrIIDVO1a5ILbUyhd3+zfv59oNJr0iktpmIMYacU1y4Boj2ByXIVs/lGKpeyfziJluUgiQYi6jSUHsdlsNDU1Jfxcxz8mIRnAWCigRr+CXPaTIZAu9bTU3o5oew5NgFAeWKhAtr+VFlk6Ojpy8kQIOGFjiaNPFqIrljiQZTmheKHtdyylvDiIdbqAEJ6IefprQyhd6lDqXwD/7UhCFI4ZoCpKoXlfWmVyuVw5u2KJZYkbQHNI2VnXSlcscVBQUBBXcfjjP7yQY20ylXMa2b7rNBbcmN7E1aNGjYrrNEsJHUOrWYhapGGwgWYGeeyeYZBwYEwmU+6uWBIw3iYSK5QJ6IolDlRV5d1332XRokV9uvY/OeNHlDrP5KyfzEJe9C+kLk40eWw2W79xQh2hDvY8cBUVU2thlBVJ7CCvOLNqDW3atIkxY8ZQUVGRblFSTwKet7qNJQcRRRG/309bW1uftW2+se3OYZZqYDZu3EhlZSXl5eU97ikdblCh+EsGIkURRhVllkLpJJeNt4nkY8k2dMUSJ3a7nY6OjqwvmtXocyMR+7yGVRg9OTO2PH2R04olh2OFdMUSJ4WFhVlbID4SCOBTphJ2nHChiUCJnJkrlFPprH2TiwhCHMfNumLJbVLpwTpcmEwOvP/1fQq+/AnCDBAtIGeJQoFY+EA2/nePmxxesWTpDm74aWlpYdeuXekWIy58dVtpf64a8ecP09qcT/1mmbxxHgqySKlALDr7nXcyuyTsoBDjvNA9b3MWVVU5cuQIkydPTrcofaIod4H6NFjB5LIwetpu8r/3RtZuJTo6OjCZTOkWY+jQT4V0MiX3bW8ovq9B9EQ8jQBIAtYv7ODv4b9wYVolGxw57XULOR2EqCuWOLFYLAiCkJY0lX2h+N0IHSCEQRMBdR7yqBfSLVbKsNvtWfUrnTCSFrsG6pOF6IolTgRB4JJLLkm3GLF8KMoECIIYOVHz2PgCcsm8Hn3dbndGFlqLl5x0ijsJTTzxgzBAn2xEVywJcODAAVwuV1p8WTRNw+uZAAYJsdGAaotgP21vv6unadOmDaOEqef9999n5syZuZfrthP9VEgHoKGhgebm5mGds+nA2zS0uNn52mK8749He8+KY85u5CmefpVKR0cHr7/++jBKmnqamppy23jbaWMZ6MpC9BVLAnR63w4Hin8GgQ4fBpsADSZGn6kiFyWWuuD/b+/uYppY0ziA//tBO+XDghQoLWJE0I1mwaV48COgrmazaMQLvfGCeCEXbrIxhk2MiZsYT9a4Xmg0AY2GvdhkEzAmqOd4AXKiUbIbdQPiRlf3HL4LgoLQlra2TNt3LxAURdvRaaczfX7JXNAZZx4JPLzzfj1yndAHzBZbCwQCyk4sArZNoEWICpacnIzx8fGoPsM5VgBoZlcYO+1LkL3qHDKzfxvVZ8YjnudhsVgUV1Z1AQlqN8cKJRYBli1bhvz8fNHv65yZAl7ZgHQVQgEtoAtgScovSF/39R2vWq1W1p2fHMcps/rhhwTs0i83lFgEYIxhYGAAK1euFOV+zoHfAak9YB4NVAbA7+SQnfdMlHvrdDqUlJSIci8pjI6Owu12o6ioSOpQood2kCPA7PYJ3d3dKCgo+KYmurO7AKpMAO9qtauy/w6jIR52cIkfU1NTkKj6b8wwNQML02IJdz5eUWIRQK1WQ6/Xw+fzCV7K75xpA24fRVJqEKosIPQGMJb0KrsP4Rt4vV5kZmZKHUZ0ad4d4a6RIUosAiUnJ8Pj8UScWJyOAoz1LUHgH8XIXZOMwHcmZK79McpRKkNKSorUIUQXbfRE5mzYsAF6vf6L1zh9kwBfNvtDoQVyilxIOfO3mBVoV4Kysk9nEisNUwEsTOcsk2mDVqb5UDqhUAjT09OffM4Yg3OsGM7JAsA/m1QYvw3G1D6kp/VRUhGAMYbOzk7F97EI2TZBbqjFItCrV6/gcDhgs9kAAAG3G3zvbxAwhQAOgBowGF4oe2JXlPE8D7vdPv89ViwFvwrJNGzppKSkwOPxYPBPe+C9/B1C/yyDKgBo326EMbMXxvQ+SirfSPHbJbwz+yoU/gBooydF83Tegu7H8+i9thVpq5bBaBmHdtt/wFEiEZXP51N+xy1AM28TGc/zGPyhBBaDGkmqIIKpWdj0xwys/sOfpQ5NscxmM3JycqQOI+qYKoJtE2TaeUuJ5TNGenfBkNQDTRJg+hXgGOSR+/ufoatSgTmdCAaDst7rJJ6Njo6C4zhkZGRIHUp0qQCEm8ck08RCfSwf8Pl8cAyuhOtVEVIzfgYLABrDT0hf+z9Ydv4yP5mtq6vrq4rEk8gMDQ0tOvKmNEwb2SFHMg1bXFMPViIJHIKZPLRJDMGZLBhz/gV8plxzRkYGHA4HsrOzYxtogki0zttw18hRwiaW6Qu/hq4wAGSGYNCr4ef9MBb1RPRvU1NTE+IvqlQSJbEoebg54RLL6WV/xWabHUXFK5Ce3QN9xb+hXrIEQgpkmM1m5b//S2j79u1hZzcrAVOrwNRfbpKEOx+vZJoPIzc3e7O5uRkejwcepxd3b/uR+/0PMOz/L9RfMYSXkpKi3HrCEuN5Hm/evEmMxZkKnnkr07C/LBgMIhQKYXBwEDdu3AAw+1fQYDDgL67vccLb+E33D4VCaG1tVf6Ucwm43W48f/5c6jBiQsgEOblRzKsQYwwOhwMZGRloaWlBeXk5rFYrcnNzAQBZWVmiPUuj0SApKQl+v1+2VQbjFc/zibOuSq2aPcJdI0Oyb7HMrd1xuVxobW0FAOzduxf5+fnQarVRm14/N7WfiMvn8yVMsp6bIPfFQ6K8cuvWLaxevRpFRUVobBTewpdlYgkEAnj48CEAYGRkBJOTkzAajdi/fz8AxKRS4apVqxKigzHWcnJyZF8PKVLx+ioUCARQV1eHO3fuoKurC2fOnBFc9kZWiaW3txdPnz6FRqPBzMwMgsEgSktLUVBQEPNY8vLyEmNINMZ8Pl/CvArF6wS5R48eYe3atbBarUhLS8POnTvR1tYm6B5xnVgYY2CMoampCV6vF0ajESaTCSqVChUVFZJOqR8cHERnZ6dkz1eqJ0+eYGpqSuowYmJuz9twh1D379/H7t2758unzA1gfOjixYtYsWIFOI6DzWZDR0fH/LmXL1/CarXOf52Xl4eRkRFBMcRtYunr68PNmzehUqmwY8cOcBwHk8kEs9ksdWgA3m9RScTl9XoTY2Uz8L7EarhDII/Hg5KSEtTX1y96/urVqzhy5AiOHz+Ox48fo6KiAlVVVRgaGgKARUc7hQ7/SzYqNBe8y+Va9Hx6ejoqKyvhcrmg1+vhdrtjGV5YwWAQ4+Pjn42fCMcYw8TEBAKBgKy+r3OxCp1+4HKHwq5unnaHFjxjjl6v/2wfX1VVFaqqqj57z3PnzuHgwYOora0FAJw/fx5tbW24dOkSTp8+DavVuqCFMjw8jPLy8kj+S+8xidjtdgaADjoUc9jt9oh+9t++fcvMZnPE901NTf3ksxMnTkT0LADs+vXr81/7/X6m0WhYS0vLgusOHz7MKisrGWOM8TzPCgsL2fDwMHO5XKywsJBNTExE9ov9jmQtFovFArvdjrS0tMSYZUkUizGG6elpWCyWiK7nOA79/f2YmZmJ+P4f/4587YjkxMQEgsHgJ/vd5OTkYGxsDMBsFc2zZ89i27ZtCIVCOHr0qOBSLJIlFrVaLesSoIR8yGg0Crqe4zhJ5+t8nKg+Tl7V1dWorq7+6vvHbectIUR8JpMJGo1mvnUy5/Xr16Lu2keJhZAEotPpYLPZ0N7evuDz9vZ2bNokXplfxawVIoTMcrvd6Ol5v7dQf38/uru7sXTpUuTn56Ourg41NTUoKyvDxo0bceXKFQwNDeHQoUPiBSGoq5cQEvfu3r276OjSgQMH5q9paGhgy5cvZzqdjpWWlrJ79+6JGoOKMVr7TwgRF/WxEEJER4lFgZqamsBx3ILZk7W1tSguLobT6ZQwMpIo6FVIgRhjWLduHSoqKlBfX4+TJ0+isbERDx48WLC4jJBooVEhBVKpVDh16hT27dsHi8WCCxcuoKOjg5IKiRlqsShYaWkpnj17htu3b2PLli1Sh0MSCPWxKFRbWxtevHix6LoQQqKNWiwK1NXVha1bt6KhoQHNzc1ITk7GtWvXpA6LJBDqY1GYgYEB7Nq1C8eOHUNNTQ3WrFmD9evXo7OzEzabTerwSIKgFouCTE5OYvPmzaisrMTly5fnP9+zZw/8fv98FQNCoo0SCyFEdNR5SwgRHSUWQojoKLEQQkRHiYUQIjpKLIQQ0VFiIYSIjhILIUR0lFgIIaKjxEIIER0lFkKI6CixEEJER4mFECK6/wPG5ktH97C7ggAAAABJRU5ErkJggg==",
      "text/plain": [
       "Figure(PyObject <Figure size 288x288 with 2 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "thecolormap = matplotlib.cm.get_cmap(\"summer\")\n",
    "figure(figsize=(2.88,2.88))\n",
    "# imshow(log10.(1 .-dotprodmat'),extent=(extrema(exes)...,reverse(extrema(wyes))...)); #colorbar()\n",
    "scatter(map.(solh[:,1],0),map.(solh[:,2],0),c=abs.(lrtdensity),marker=\".\",s=0.5,linewidth=0,\n",
    "    norm=matplotlib.colors.LogNorm(vmin=1, vmax=1e4),cmap=\"plasma_r\",zorder=3)\n",
    "colorbar()\n",
    "tangline0 = [exes wyes_tang]#(0.5:0.0003:1.5).*[1 0.0]\n",
    "tangline = copy(tangline0)\n",
    "\n",
    "for i = 1:2\n",
    "    tangline = mapslices(sol,tangline,dims=2)\n",
    "    plot(tangline[:,1], tangline[:,2],zorder=1,c=\"gray\",\":\",linewidth=0.7)\n",
    "end\n",
    "\n",
    "tangline = copy(tangline0)\n",
    "for i = 1:2\n",
    "    tangline = mapslices(invsol,tangline,dims=2)\n",
    "    plot(tangline[:,1], tangline[:,2],zorder=1,c=\"darkgray\",\"--\",linewidth=0.7)\n",
    "end\n",
    "plot(tangline0[:,1], tangline0[:,2],zorder=1,c=\"k\",linewidth=0.7)\n",
    "\n",
    "xlim(-1.4,1.4);ylim(-1.4*0.3,1.4*0.3)\n",
    "xticks([]);yticks([])\n",
    "xlabel(\"\\$x\\$\");ylabel(\"\\$y\\$\")\n",
    "tight_layout()\n",
    "savefig(\"../figures/Spaghetti-Henon.png\",dpi=500)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "ename": "KeyError",
     "evalue": "\u001b[91mKeyError: key :cmap not found\u001b[39m",
     "output_type": "error",
     "traceback": [
      "\u001b[91mKeyError: key :cmap not found\u001b[39m",
      "",
      "Stacktrace:",
      " [1] __getproperty(::PyCall.PyObject, ::Symbol) at /home/cwormell/.julia/packages/PyCall/3fwVL/src/PyCall.jl:307",
      " [2] getproperty(::PyCall.PyObject, ::Symbol) at /home/cwormell/.julia/packages/PyCall/3fwVL/src/PyCall.jl:312",
      " [3] top-level scope at In[24]:1"
     ]
    }
   ],
   "source": [
    "plt.cmap(\"yolo\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 368,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 2 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "PyObject <matplotlib.colorbar.Colorbar object at 0x7f69cbf19cd0>"
      ]
     },
     "execution_count": 368,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "imshow(log10.(1 .-dotprodmat'),extent=(extrema(exes)...,reverse(extrema(wyes))...)); #colorbar()\n",
    "plot(exes,wyes_tang)\n",
    "gca().set_aspect(\"equal\"); colorbar()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 334,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjgAAAGdCAYAAAAfTAk2AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAAgAElEQVR4nOzde3xU9Zk/8M+ZSyYhJMMl5IYBAiIEodyF0CLYKqL1iq0oNduLoiw/S4FfWwF1Te2WqGUptXhl8afWG7sFrXbZCEqlWgKESxAQUDGQABlCIJmEZCaTmTm/PybnzO1MbnMmM3Pm83698nqZmTOTM9slPDzP830eQRRFEUREREQaoov2DRARERGpjQEOERERaQ4DHCIiItIcBjhERESkOQxwiIiISHMY4BAREZHmMMAhIiIizWGAQ0RERJpjiPYNRIPb7ca5c+eQlpYGQRCifTtERETUBaIooqmpCbm5udDpOs7RJGSAc+7cOeTl5UX7NoiIiKgHqqurccUVV3R4TUIGOGlpaQA8/wdKT0+P8t0QERFRVzQ2NiIvL0/+e7wjCRngSGWp9PR0BjhERERxpivtJWwyJiIiIs1hgENERESawwCHiIiINIcBDhEREWkOAxwiIiLSHAY4REREpDkMcIiIiEhzGOAQERGR5jDAISIiIs1hgENERESawwCHiKKuxmrDrpN1qLHaon0rRKQRCbmLiohix6byKqzcchhuEdAJQMm8cZg/dUi0b4uI4hwzOEQUNTVWmxzcAIBbBFZtOcJMDhGFjQEOEUVNZV2zHNxIXKKIU3Ut0bkhItIMBjhEFDX5GanQCf6P6QUBwzL6ROeGiEgzGOAQUdTkmFOwaNYI+XudAKyeNxY55pQo3hURaQGbjIkoqsbn9ZP/+y+LCjFp6IAo3g0RaQUzOEQUVReaWuX/HpBqiuKdEJGWMMAhoqjyDXCcbncU74SItIQBDhFFVa1PgNPmEju4koio6xjgEFFU+WVwGOAQkUoY4BBRVF24zBIVEamvVwKc559/Hvn5+UhOTsbkyZPx6aefdnj9zp07MXnyZCQnJ2P48OF48cUXQ177zjvvQBAE3HHHHWrfNhH1gjq/HhxmcIhIHREPcDZt2oSlS5fi0UcfxcGDBzFz5kzcdNNNqKqqUry+srISN998M2bOnImDBw9i1apVWLJkCTZv3hx07enTp/HLX/4SM2fOjPTHIEpIkV6CKYqiX4mqzcUMDhGpQxBFMaL/ZJo2bRomTZqEF154QX6soKAAd9xxB0pKSoKuf+SRR/D+++/j2LFj8mOLFi3CoUOHUFZWJj/mcrkwa9Ys/PSnP8Wnn36KhoYGvPfee126p8bGRpjNZlitVqSnp4fx6Yi0qzeWYFpb2jD+yW3y96//7Bpce9UgVX8GEWlHd/7+jmgGx+FwYP/+/ZgzZ47f43PmzMGuXbsUX1NWVhZ0/Y033oh9+/ahra1NfuzJJ5/EoEGDcP/993d6H62trWhsbPT7IqLQemsJZm2T3e979uAQkVoiGuDU1dXB5XIhKyvL7/GsrCxYLBbF11gsFsXrnU4n6urqAAD//Oc/sXHjRmzYsKFL91FSUgKz2Sx/5eXl9eDTECWO3lqC6VueAnhMnIjU0ytNxoLgv01PFMWgxzq7Xnq8qakJ9913HzZs2ICMjIwu/fyVK1fCarXKX9XV1d38BESJpbeWYPqeoAJ4TJyI1BPRXVQZGRnQ6/VB2Zra2tqgLI0kOztb8XqDwYCBAwfi6NGjOHXqFG699Vb5eXd7WttgMODEiRMYMWKE3+tNJhNMJo6AJ+qqHHMKSuaNwyObDwMABERmCWZgBoclKiJSS0QzOElJSZg8eTK2b9/u9/j27dsxY8YMxdcUFhYGXb9t2zZMmTIFRqMRo0ePxuHDh1FRUSF/3XbbbbjuuutQUVHB8hORSuZPHYJ+KUYAQNH0oao3GAMsURFR5ER8m/jy5ctRVFSEKVOmoLCwEC+//DKqqqqwaNEiAJ7y0dmzZ/H6668D8JyYWr9+PZYvX46FCxeirKwMGzduxNtvvw0ASE5OxtixY/1+Rr9+nm3EgY8TUXgc7ce23YhM4BGUweExcSJSScQDnPnz5+PixYt48sknUVNTg7Fjx2Lr1q0YOnQoAKCmpsZvJk5+fj62bt2KZcuW4bnnnkNubi6effZZ3HXXXZG+VSLyIYoi7G0uAIDV5ozIz6gNzOBw0B8RqSTiAQ4ALF68GIsXL1Z87tVXXw16bNasWThw4ECX31/pPYgoPA6XWz5JZbW1dXxxD0kZHHOKEVZbG1zM4BCRSriLiogU2du8wUbEApz2U1Q55mQAXNVAROphgENEilrby1MA0BSBAKfN5calZgcAILdfSvtjDHCISB0McIhIkc0nwIlEBufiZU9wY9AJGNTXM8aBTcZEpBYGOESkKLBEpfbaOqn/JqOvCUkGz68iNhkTkVoY4BCRIt8MjtMtosXh6uDq7pP2UA1KM8Gg94xNZgaHiNTCAIeIFNnb/AOaRru6ZSopgzMozQSj3vOriE3GRKQWBjhEpMgWEOCo3YcjBzh9TTC0L75qYwaHiFTSK3NwiCj+tAYGOC0qBziXvRkcabEnl20SkVqYwSEiRb2WwUkzwSCXqJjBISJ1MMAhIkW+p6gAoNGu7roGKcDJ9Gky5hwcIlILAxwiUmRzRDaDU+vbZKzz/CpyscmYiFTCAIeIFNmdkQtwRFEMKFGxyZiI1MUAh4gU2QMyOI0qBjjNDpfc45PR16cHhyUqIlIJAxwiUmR3erIp0gknNQMcKXuTmqRHqskAY/sPYZMxEamFAQ4RKbL7ZFgAdUtUcoNxumeLuJTBYZMxEamFAQ4RKZKajLPag5BIBDjSkk2jnhkcIlIXAxwiUiSVqLLSPUGImqsafPdQAYBBxwwOEamLAQ4RKeqVDI4U4HDZJhGpjAEOESlqdfZigCM3GTODQ0TqYIBDRIq8GRxPEGJvc8tBT7jkPVR9pQwOS1REpC4GOESkSBr0NyjNBEE+Kq7OugY5g9MePMnHxFmiIiKVMMAhIkVSBifFaECayQBAvTJV4CkqKYPDVQ1EpBYGOESkSFq2mWzUwdzHCECdAMflFlF32btoE/A2GbfxmDgRqYQBDhEpkgb9pSTpYU7xBDhqTDO+1OyAWwQEARiQmgQA8rJNrmogIrUwwCEiRVKAk2zQIz25PcBRYRaOVJ4amJokl6a8yzYZ4BCROhjgEFEQURTlQX++GRw1SlTSCSppBQTAScZEpD4GOEQUpM0lyg2/yQafAKdFvQyOtIcK8E4yZomKiNTCAIeIgth95t0kJ+nUzeAEnKACfEtUzOAQkToY4BBREHv7EXFBAJL0OqSnqNeDE7iHCgCM7b04nGRMRGphgENEQaQj4ilGPQRBkAMcVTM4PgGOvn3Qn8stQhQZ5BBR+BjgEFEQm3SCyqgHgMiUqHwzODrvryKepCIiNTDAIaIg8gyc9gAnPVmaZBz+qoYLAUP+AG8PDsCTVESkDgY4RBREyuCYjJ5fEWoO+lPK4PgHOMzgEFH4GOAQUZDADI5aAY69zYUmuycLFKpExaPiRKQGBjhEFMQeogenqdUZ1kJMKXtjMujkBZ4AoNMJaO8z5kZxIlIFAxwiCuK7aBOAfIoKAJrCOCpe61OeEgTB7zlpbUMbS1REpAIGOEQUJLBEZdTr0CfJ89/hnKRS6r+RGNtTOMzgEJEaGOAQURBvk7FefkyNo+JKJ6gkcgaHPThEpAIGOEQUxHfQn0SVAKejDA4XbhKRinolwHn++eeRn5+P5ORkTJ48GZ9++mmH1+/cuROTJ09GcnIyhg8fjhdffNHv+Q0bNmDmzJno378/+vfvj+uvvx579+6N5EcgSijeQX/eXxHpydJJqp7PwrkgrWnomxz0HBduEpGaIh7gbNq0CUuXLsWjjz6KgwcPYubMmbjppptQVVWleH1lZSVuvvlmzJw5EwcPHsSqVauwZMkSbN68Wb7mk08+wb333ou///3vKCsrw5AhQzBnzhycPXs20h+HKCG0BvTgAFBlXUNHGRxpXQMXbhKRGiIe4Kxduxb3338/HnjgARQUFGDdunXIy8vDCy+8oHj9iy++iCFDhmDdunUoKCjAAw88gJ/97GdYs2aNfM2bb76JxYsXY8KECRg9ejQ2bNgAt9uNjz/+ONIfhyghBK5qAHqzRMUMDhGFL6IBjsPhwP79+zFnzhy/x+fMmYNdu3YpvqasrCzo+htvvBH79u1DW5vyL9aWlha0tbVhwIAB6tw4UYILnIMDRD7A8TYZM4NDROEzdH5Jz9XV1cHlciErK8vv8aysLFgsFsXXWCwWxeudTifq6uqQk5MT9JoVK1Zg8ODBuP766xXfs7W1Fa2trfL3jY2N3f0oRAnFJs/B8S1ReX5dNPZwDo4oih2fovLZKE5EFK5eaTIOHOglimLQY51dr/Q4ADzzzDN4++23sWXLFiQnBzcuAkBJSQnMZrP8lZeX192PQJRQAufgAOFncKy2NvkI+MC+SUHPG/VsMiYi9UQ0wMnIyIBerw/K1tTW1gZlaSTZ2dmK1xsMBgwcONDv8TVr1mD16tXYtm0bvvWtb4W8j5UrV8Jqtcpf1dXVPfxERInBrnCKKtx9VNIU4359jDAZ9EHPSws3WaIiIjVENMBJSkrC5MmTsX37dr/Ht2/fjhkzZii+prCwMOj6bdu2YcqUKTAavePif//73+O3v/0tSktLMWXKlA7vw2QyIT093e+LiEKLRAZH6r9JTdKjxmoLel5auMkmYyJSQ8RLVMuXL8d//ud/4pVXXsGxY8ewbNkyVFVVYdGiRQA82ZV/+Zd/ka9ftGgRTp8+jeXLl+PYsWN45ZVXsHHjRvzyl7+Ur3nmmWfw2GOP4ZVXXsGwYcNgsVhgsVhw+fLlSH8cooRgV+zBCS+D88GhcwCAsw12fPupHdhU7j8qghkcIlJTRJuMAWD+/Pm4ePEinnzySdTU1GDs2LHYunUrhg4dCgCoqanxm4mTn5+PrVu3YtmyZXjuueeQm5uLZ599FnfddZd8zfPPPw+Hw4Ef/OAHfj/riSeeQHFxcaQ/EpHmeVc1BJeoepLBqbHasKncWxp2i8CqLUdw7VWDkGNOAeA9RcUeHCJSQ8QDHABYvHgxFi9erPjcq6++GvTYrFmzcODAgZDvd+rUKZXujIiUdFSiarQ7Oz0oEKiyrhmBYYtLFHGqrkUOcORlm1zVQEQq4C4qIgqiNAdHWtXgcou43Nq9dQ19TcH/ltILAoZl9JG/95aomMEhovAxwCGiIErLNpONOiS1l5Ea7d0LcA6dsfp9rxcErJ43Vs7eAL67qJjBIaLw9UqJiojii9KqBkEQkJ5iRN3lVlhb2jC4X0qolwf58Ihn9MP/mT0C3xk5CMMy+vgFN4A3g8NTVESkBgY4ROSnzeWWpwn7ZnAAwJxi8AQ43Wg0bmhxYPc3FwEAP5ySh2EZqYrXSRkclqiISA0sURGRHyl7A/ifogJ8jop3Y13Dx8dq4XSLGJ2dFjK4AbzLNl1sMiYiFTDAISI/UoOxIAAmg/+viJ4cFS896ilPzbk6u8Pr2GRMRGpigEMUh2qsNuw6Wac4EThcdkf7kD+DPugoeHfXNbQ4nPjHlxcAAHM7C3DkScbM4BBR+NiDQxRnNpVXYeWWw3CLgE4ASuaNw/ypQ1R7f7uzfQZOUvC+qO5mcHaeuIBWpxtDBvRBQU5ah9dKJSoO+iMiNTCDQxRHaqw2ObgBvBOB1czk2BztJ6gMwb8epFk4Xc3gSOWpG6/O6nQwoDTJmCUqIlIDAxyiOFJZ14zAU9TSRGC1yEP+wszgOJxu7DhWCwCYO7bj8hTAScZEpC4GOERx5OSF4IWygROBw2V3entwAnUnwNl1sg5NrU4MSjNhYl7/Tq9nBoeI1MQAhyhOHKiqx2//dszvMQEImggcLrlEZVQoUXUjwPnw6HkAwJwxWdDpOt9bpZcyOJxkTEQqYIBDFAeqL7Xgwdf3weF043ujM/HwdSMAeIIHNRuMAaC1gybj9BTPuYTOVjW43CK2f+Hpv+lKeQrwaTLmJGMiUgEDHKIYVmO14aNj5/Evr+xB3WUHxuSk49l7JyIrPRkAupQZ6S5vk3HPS1T7T9ej7rID6ckGTB8+sEs/1zvJmBkcIgofj4kTxSjf4+AAkGYyYONPpiDVZICpPfhodaofDKjRZPxh++mp6wuyYNR37d9RPCZORGpiBocoBgUeBweAZoe3LCStUHBEIMCxtXXeZOxwuuVAKJAoiig90rXpxb6kJmOWqIhIDQxwiGLQ52esQcfB3SLk4+BJ7cGA1C+jJilwSUkK/vWQmmSAVBULNQtn55cXcLbBBpNBwKyrBnX55xp4TJyIVMQAhyjGfH6mAU/89WjQ477HwaUMTkRLVAoZHJ1O6PAk1abyKvz0/5W335uI9w+d7fLPlUpZLFERkRrYg0MUA2qsNlTWNePwGSv+Y/uXcDjdyOibhEvNDrhFT3Djexxc6sGJRInKm8EJDnAAT5mqoaUtKMCRymq+4cmqLUdw7VWDunSM3btskxkcIgofAxyiKAtsJgaAG8Zk4T/uHo/mVidO1bVgWEYfvyBB2vIdiQyOTcrgGEMHOADQaPcPcDqastylAEfHHhwiUg8DHKIoUmomFgAU3zoG6clGpCcbFYODJCnACdHoGw671GQcIsCR9lEFZnDyM1IhAH4ZnO5MWfaeomIGh4jCxx4coij64NC5oKyHCKDqUsfLM+USVQSCAbkHR2GSMeBzVLzFP8DJMaegICdd/j6wrNYZrmogIjUxg0MUBaIo4oWdJ/H70hNBz3Ul6yGXqNoiV6JKCZXBkZuM/acZO5xunL7YDABYfcdYXFeQ2a0VEjxFRURqYoBD1EukRuJBfU1Ys+2EvKtpytD+OFBVr9hMHEpSBHtwWjsrUcnrGvwzOPtP16PZ4UJG3yTcc82Qbk9ZlgMcZnCISAUMcIh6gVIjcZJeh+Lbrsa91+TB0mhXbCYORcrgOFxuuN2iqisbOsvghJpm/MmXtQCAa0cO6tH9yCUqZnCISAUMcIgiTKmRGACev28Sri/IAuDpX+lOOcfkE3w4XG4k65SDkZ6QenBMnfXgBAQ4O09cAADMGtX14X6+uKqBiNTEAIdIZVIpatjAPrjQ5MAfP/4qKLgBPFOBeyrJZ79Tq9MdspzUE109Ju4b4Fisdhy3NEEQgJkjexbg8Jg4EamJAQ6RipRKUUq6c3xaiVEvQBAAUZTWNRh7/F6BpGPiIZuM24+J+65q+MeXnuzNt67ohwGpST36uTwmTkRq4jFxIpXUWG1YsTk4uLlxTBYenDkc7X9/d/v4tBJBELx9OCo3Gtu7OujPJ8CR+m9md2P3VCADVzUQkYqYwSFSgcPpxr+9dxRKfzX/5Nv5KBwxED/9zrBuNRJ3Jkmvg73NrfpJKns3m4ydLjc+/aoOQM/7bwDvKSo2GRORGhjgEIXJYrVj8Zv7caCqIeg531JUdxuJO2My6gG7U9VZOG0ut9wD09mgv2aHC20uNyqqG9Bkd6J/HyPGX9Gvxz+byzaJSE0McIh6QGokrm924In3j6LusgPpyQbMmzQYfy6rgksUVSlFdcT3qLha7D6rH0KVqNKSvb82muxO+fTUzJGDoA/juLq0bNPpFiGKIgRBvaPvRJR4GOAQdZNSI/Ho7DS8VDQZQwem4qFZI1QtRYUSiX1UUoOxIHgDqEAGvQ59TQZcbnXCamuT+29mhdF/AwBGnffnOd2i3HRMRNQTDHCIuqHyQjNWbD7s12sjAHjhR57gBlC/FBWKtI9KzR4cucHYoO8wg2JOMeJyqxMnay/jyNlGAMC1YQY4ep+AxukSoeLJdyJKQAxwiDoglaIcTjc+PlaLv+yvDmokFgFYGu3IH5Taq/cWiVNUnS3alKSnGHG2wYa/fX4OADB2cDoGpZnC+tkGn/JWm9uNFDDCIaKeY4BDFMJruypR/P4XiiejfIU706anIrGPqrM1DZL09j6cbV949mnNvioz7J9t9BleyEZjIgoXAxxKeFKWJj8jFdnpyThQVY+Nn1Vi62GL33UCgHX3TECLw4XH3j3SK43EHZE3ijvV78HpbDKydJKqxeH52eEcD5fodd7hhRz2R0ThYoBDCc23YVgAMCjNhNqmVsVrRQCZackoHDEQs0cN6pVG4o5IPThqlqg6W9MgkQIcwHOqamJez4+H+zLqdHD4HFUnIuopTjKmhBW4BFMEUNvUimSDDjePy0Zgj23gTJvCEQOjFtwAvhmc3u/B8Q1wZo7MkKcQh8vAhZtEpBIGOBTTaqw27DpZhxqrTfX3PnzGqrgz6rkfTcLzP5qMp+aNg749yolmKSqUyJSoupbBSfcJcCaEMdwvEKcZE5FaeiXAef7555Gfn4/k5GRMnjwZn376aYfX79y5E5MnT0ZycjKGDx+OF198MeiazZs3Y8yYMTCZTBgzZgzefffdSN0+Rckbu09jRskOLNiwB99+agc2lVep9t5Hzlrxb+8fDXpcLwgYk5sOAJg/dQg+W3Ed3l44HZ+tuA7zpw5R7eerwWSM3CmqzpqMv669LP/3U6XHVfvfhtOMiUgtEQ9wNm3ahKVLl+LRRx/FwYMHMXPmTNx0002oqlL+hVhZWYmbb74ZM2fOxMGDB7Fq1SosWbIEmzdvlq8pKyvD/PnzUVRUhEOHDqGoqAh333039uzZE+mPQ73kUHU9HnvviHyCyS0Cq7YcCSuTI2WDNvzjJO56YRcsVjsGpCZB18ESzFgoRYWSpI/AKSpH5xmcGqsNHxw6J3+vxv82EqlE1cYmYyIKU8SbjNeuXYv7778fDzzwAABg3bp1+PDDD/HCCy+gpKQk6PoXX3wRQ4YMwbp16wAABQUF2LdvH9asWYO77rpLfo8bbrgBK1euBACsXLkSO3fuxLp16/D2229H+iNRhO06WYdFf94f9LhLFHGqrqVHwYbS9OHvjc7E2rsnoKXNGfWG4Z4wGSMw6M/Z+SmqyrrmoKPz4fxv48vQPs2YTcZEFK6IZnAcDgf279+POXPm+D0+Z84c7Nq1S/E1ZWVlQdffeOON2LdvH9ra2jq8JtR7tra2orGx0e+LYo8oinj5HydRtHEvGu3OoOd7Om8msJkY8JyYevL2q2HuY4zpLE1HojXoLz8jFYErp9SaBWSUm4yZwSGi8EQ0wKmrq4PL5UJWVpbf41lZWbBYLIqvsVgsitc7nU7U1dV1eE2o9ywpKYHZbJa/8vLyevqRKAJqrDbsOH4e97+2D6u3HofLLWLexMH47e1j5Wt0Anrc5HuytjmomVgEUHVJ/cbl3uQtUanXZNyVQX855hSURKgBW1rW2cYeHCIKU6/MwQncadPZpmCl6wMf7857rly5EsuXL5e/b2xsZJATIzaVV2HFlsNo/58YOgEovu1qFE0fCkEQsKeyDn/73IKi6UN73OT7P4fPBT0WrenDapKajFvb1Mt2tHZx0N/8qUNw7VXqzwKSm4x5ioqIwhTRACcjIwN6vT4os1JbWxuUgZFkZ2crXm8wGDBw4MAOrwn1niaTCSZTeHtyqGt8pwIH/qXn+5w5xYg3dp/G6q3Hg97jhjFZcrBaOCIDf/vcgpMXmnt0P2/uOY2391YDgDwlNxaPfPeEvGxTxXKO1GScktT5HqhILBXlHBwiUktEA5ykpCRMnjwZ27dvx5133ik/vn37dtx+++2KryksLMQHH3zg99i2bdswZcoUGI1G+Zrt27dj2bJlftfMmDEjAp+Cusq3kVcnACXzxslZl8AmX5NBp9gc6xbh16w6oX1C7qHqBrjdInSBzR8d+PSrC/i3v3qOgi+/4Sr8cMoVcdlMHIo8B0fFDI69vdwlvXdvk5qMeYqKiMIV8RLV8uXLUVRUhClTpqCwsBAvv/wyqqqqsGjRIgCe8tHZs2fx+uuvAwAWLVqE9evXY/ny5Vi4cCHKysqwceNGv9NRv/jFL3Dttdfi6aefxu23346//vWv+Oijj/DZZ59F+uNQCDVWm1+pyS0Cj2w+jBd3ngQAVNa1+F3f6nQjO92E842tfidyAktHV2WlIdmoQ1OrE9/UNePKzL5dup+vzjdh8ZsH4HKLuHPiYPz8u1dCEARNBDaSpAgM+utOBicSpCZjF09REVGYIh7gzJ8/HxcvXsSTTz6JmpoajB07Flu3bsXQoUMBADU1NX4zcfLz87F161YsW7YMzz33HHJzc/Hss8/KR8QBYMaMGXjnnXfw2GOP4fHHH8eIESOwadMmTJs2LdIfh9pJ5aaMvibs+eYiNn5WKQc3vgIDG19r756A6voWrNoSenGlUa/D2Fwz9p2ux6Hqhi4FOF+cs+LH/28vmuxOTB3WH0/dNa7Dnq94FYldVPIxcUN0Ahw5g8MAh4jC1CtNxosXL8bixYsVn3v11VeDHps1axYOHDjQ4Xv+4Ac/wA9+8AM1bo+66Z29VVj57mHFgMaXTgD+eM8EAMCSdyr8rtcLAvIHpWLGlRmdNqtOyOuHfafrUVHdgLsmX9Hhz3xj92k89t4R+fubxubIgYDWRGQXVZQzOAYeEycilXCbOIVsDA58vO5yK179ZyXW//1k0Hss/d5IpKcY8bv/OeaXjbl1/GAAQIvDFTJT01mz6nipD+dMQ6ef43Gf4AYAfvc/x3DTuGxNlaYkSZEIcJxdW7YZKVzVQERqYYCT4EI1Bvs+LgjA2Nx0HLc0hZxPMm34QBSOGIibxmUrZmPCOVYsNRofq2mEvc0V8ghzJCfsxiLvoD/1e3CiV6Lisk0iUgcDnAR2tr5FsTH4lc8qceK8d5miKAKHz3qmPxfkpON4TWPIxuCOsjE9PVZ8Rf8UDExNwsVmB76oacSkIf0VrzMonLDSwrybUCKzqqE9wIlakzEzOESkjujkoSkqpGWTh6rr8ezHX+H29f9U7KPxDW58PX3XOPzvL2biqbsiM8U2FEEQvGWq6tBlqgNV/s9pZd5NKJFZthnlJmMu2yQilTCDkyDe2nMaj757JKiEE0gnAI/cOBpPlR4PytJce9UgAJGbYtuRCXn9sON4LSo6CHA+POoZ/vjLG0dh8pD+mpl3E4p3kvrht7wAACAASURBVLF6JSrpvaLVZCytauCyTSIKFwOcGNbVqcAdNQafqmvGxs8q8efdp4Pev/jWMTDodXjir0f9mn/nTx2CfqnGDo9vR2KKbUc6y+BYrHYcbM/g/HDyFchKT+61e4sWuQdHxWxH1JuMpW3izOAQUZgY4MSork4FDtkYDM/W52/qQq84GJWdjsIRA/G9gsygbEw0sjQdGX+FGQBw6mIL6psd6J+a5Pf89i882ZtJQ/olRHAD+J+i6my/W1c4XW65ibyjZZuR5C1RMYNDROFhgBODaqw2v7UGUvPv5v1nAAB7T9XL10rPvb2nChVnrPLjIiAHN9OHD8Ceby51uzG4t7M0HenXJwn5GamorGvGoTMNmD0q0+/50vby1Nyx2dG4vaiQ5vuIoicgSDKEF+DYfXp5Olu2GSlctklEamGTcQyQmn9P1TXj/UPn8MBr+6DUgrD3VL1fcOPLN7jx9ad7J+KdBwt7vTE4EqQszqFq/8/a0OLA7m8uAQBuvDqRAhzvH181ylTSEfHA9+5NBvbgEJFKmMGJssAllKEIAvD49wsAAL/92zG/bIwgAL/47pX448dfB2VppgzzHKmOtZJTT0zI64f3Ks6hoto/yPvoWC1cbhGjs9MwdGBqlO6u90mnqABPc3BfU3h/nO1t3v6baK22MPCYOBGphAGOyrra/Nvc6sQbu0+j5H+PB73HT789DJlpJqz58Mug5l8ASDUZghqA508dgpx+KTHVGKw270Rjq1/PSekRT3kqkbI3AKDTCUjS6+BwuVU5Ki4FONHqvwG8yzbZZExE4WKAo6KuTgWeOmwAjp61otmhfLx3zphsFI4YiDsmDu7WVGAtZGk6UpCTDqNewKVmB6ov2TBkYB80tzrx6VcXACRW/43EZPAEOGos3LS3tc/AiWKAw2WbRKQWBjgqCdUY/F7FWZSdvCRfJ4rA3krP91f0S8bZBruqU4HjPUvTkWSjHmNy0nHojBUVZxowZGAf7PzyAlqdbgwd2Aejs9OifYu9LsmgA1rVGfZni4EMDpdtEpFa2GSsksq6ZsU+Gt/gxtfj3y/Ap498VxPNv70pcB6ONNzvxquzo9Y3Ek3ejeLhD/uTSlSmmChRMYNDROFhBkcl+Rmp0AnwC3IEAXhwZj5e/kdlUJbm5m/lQBAEzZeV1DYhrx9eLzuNiuoGtDpd2HGsFkDi9d9IpGBEjRKVrS26Q/4AlqiISD3M4Kgkx5yCknn+2Zin5o3DypvHdJqlyTGnoHDEQAY3XSBlcI6cteIfX9ahqdWJzDQTJrY/nmjU3EcVC03GLFERkVqYwVFRojb/9qb8galISzagye7En3Z8BQCYc3UWdAqbxBOBvI9KhRJVayw1GbNERURhYoCjskRs/u1NOp2ACXn98OlXdfi8fbjh3KtzonxX0SPvo9JakzEnGRNRmFiiorgz/gpvOSot2YBpwwdE8W6iy3cfVbi8TcbR+7XAJmOiyJIm59dYbdG+lYhjBofiTpO9zee/ndhy4Iw8BDHRSPuopPJSOGIig6PjLiqiSOloibMWMYNDcaXGasOfd5/2e2zVliMJ8a8RJfIxcRWacmNh0B8zOESRoTSrTeu/OxngUFxRmjfkEkWcqmuJzg1FmVyialNvDk4sZHB4TJxIXYn4u5MBDsUVad6QL9/pz4nGFIEenKjOweExcaKIyM9IReAsVK3/7mSAQ3FFad5QIk9/lnpw1B30F80SFbeJE0VCjjkFPy4c6veY1n93ssmY4g7nCnlF4hRVdOfgeALXNjYZE6luRKZ3X59BB9w2fnAU7ybymMGhuMTpzx5q7qKytTcZR3cODjM4RJFi8WkodrqBfaeVdyVqBQMcojimZokqljI47MEhUl+N1Q4Aci9O2cmLUbybyGOAQxTHvKsawg8IpJNYKUnRbzLmKSoi9dU0eAKc71yZAQAo+4YBDhHFKDWXbcpNxoZYaDJmBodIbZZGT4Bz50RP783nZ6y43OqM5i1FFAMcojgmZXAcKvTgSIP+TDFRomIGh0hNoijiXIOnB2fy0P4YMqAPXG4R5ZXa7cNhgEMUx+RVDRpZtilncFiiIlJVQ0ub/HsiKz0ZM0YMBKDtMhUDHKI45p1krLFBfzwmTqQqqcF4YGoSko16FEoBjoYbjRngEMUxNY+Jy6sakmJgVYNLhCgyi0OkFmnnVLY5GQBQONwT4Bw5Z4W1pS3k6+IZAxyiOCYFOI4wm3KdLjfa2vteottk7J0l72KZikg1UgZHmh2WmZ6M4YNSIYrAnkptZnEY4BDFMbVKVHafHp6oZnD03l9J7MMhUo9FDnCS5ce03ofDAIcojqnVZGz32UYuZYWiweCzSbWNR8WJVHOuvUSV088b4BQOb5+Ho9E+HAY4RHFMLlGFGeDYHN4GYyFw5XAvMvpmcHhUnEg1Shmc6cMHAACOW5pw8XJrVO4rkhjgEMUxtZqMpddHc00DAPgkcLhwk0hFUoCTne7d3zewrwmjsz0LOPdocB4OAxyiOKZWicrmiP6iTQAQBEFuNGYGh0gdoijKJapcnxIVAEwfrt3j4gxwiOKYd5JxuE3GsZHBAbxHxRngEKnDamuTJ5VnpfsHONI8nF0n63r9viItogFOfX09ioqKYDabYTabUVRUhIaGhg5fI4oiiouLkZubi5SUFMyePRtHjx6Vn7906RJ+/vOfY9SoUejTpw+GDBmCJUuWwGq1RvKjEMWkJJ/Jv+Hsb4qFTeIS78JNlqiI1HCuwX/In6/p+QMhCMDJC82obd9VpRURDXAWLFiAiooKlJaWorS0FBUVFSgqKurwNc888wzWrl2L9evXo7y8HNnZ2bjhhhvQ1NQEADh37hzOnTuHNWvW4PDhw3j11VdRWlqK+++/P5IfhSgmmXymDoczC8e3yTjapEZjzsEhUoel0X/Iny9zHyOuzk0H0P3j4jVWG3adrJOHCHb1ud5iiNQbHzt2DKWlpdi9ezemTZsGANiwYQMKCwtx4sQJjBo1Kug1oihi3bp1ePTRRzFv3jwAwGuvvYasrCy89dZbeOihhzB27Fhs3rxZfs2IESPwu9/9Dvfddx+cTicMhoh9JKKYk+Rz6sjhdKNPUs/eR5qDE80hfxLpqDiPiROpo0bhBJWvwuEDceRsI3Z/cxG3TxjcpffcVF6FlVsOwy0CAoD5U/P81j9sKq+GCM/BgZJ54zB/6hA1Pkq3ROyfa2VlZTCbzXJwAwDTp0+H2WzGrl27FF9TWVkJi8WCOXPmyI+ZTCbMmjUr5GsAwGq1Ij09PWRw09raisbGRr8vIi0w6HXQtwcE4TQa2x3RX9MgkRdusgeHSBU1Df5TjANJgcmO47WdZmPaXG68s7cKj2z2BDcAIAJ4p7wav3inAr94pwLvtAc3AOAWgVVbjkQlkxOxdIfFYkFmZmbQ45mZmbBYLCFfAwBZWVl+j2dlZeH06dOKr7l48SJ++9vf4qGHHgp5LyUlJfjNb37T1Vsniismgw4tDldY04y9TcbRL1Fx4SaRuqQMjlKJCgCqL7UAAM43tuLbT+3wy7gEZmpSTQZcbnUqvs/Y9lLXkXP+SQSXKOJUXUvIACtSuv3brLi4GIIgdPi1b98+AFAcGCaKYqeDxAKfD/WaxsZGfP/738eYMWPwxBNPhHy/lStXwmq1yl/V1dVd+ahEccG7j6rns3C8PTjRz+B4S1TM4BCpQerBUSpR1Vht+M0HX8jfu0Xgkc2Hcd2av+O6NX8PytRcbnXCnGxA4N/IekHAhh9PwYYfT/GbZyU9Nyyjj4qfqGu6ncF5+OGHcc8993R4zbBhw/D555/j/PnzQc9duHAhKEMjyc7OBuDJ5OTk5MiP19bWBr2mqakJc+fORd++ffHuu+/CaDSGvB+TyQSTydThPRPFK2kflT2cDE77a2MhwGGJikhdHZWoKuuaodTPX1nXEvL9nvvRJJxtsGHVliNwiSL0goDV88bK718yb1zI53pTtwOcjIwMZGRkdHpdYWEhrFYr9u7di2uuuQYAsGfPHlitVsyYMUPxNfn5+cjOzsb27dsxceJEAIDD4cDOnTvx9NNPy9c1NjbixhtvhMlkwvvvv4/kZOW0G1EiUGPYn639mHi0B/0BPCZOpCZRFDtsMs7PSIVOgF+QoxOAP94zAQCw5J0KiD7P6QUBIzL74jsjB+HaqwbhVF0LhmX08Qtg5k8dEvK53hSxgntBQQHmzp2LhQsXYvfu3di9ezcWLlyIW265xe8E1ejRo/Huu+8C8JSmli5ditWrV+Pdd9/FkSNH8JOf/AR9+vTBggULAHgyN3PmzEFzczM2btyIxsZGWCwWWCwWuMJI0RPFKzX2UXnn4ES/B0fPQX9EqrHa2uR/wCj14OSYU1Aybxz07W0gekFAybxxuHX8YNw6fjCeCnjONxuTY05B4YiBigFMR8/1loieqX7zzTexZMkS+VTUbbfdhvXr1/tdc+LECb8hfb/+9a9hs9mwePFi1NfXY9q0adi2bRvS0jz7Mvbv3489e/YAAK688kq/96qsrMSwYcMi+ImIYk+SCvuo7DGUwTHqpFUNzOAQhUvK3gxQGPIn6SjjEivZmJ6IaIAzYMAAvPHGGx1eI4r+/0oTBAHFxcUoLi5WvH727NlBryFKZN6Fm1qbZMw/50Th8i7Z7LiVI8ecEjJ46ei5WBb9fDQRhUXqwQmvRBWLTcbM4BCFK9SSzUTAAIcoziWpkMGxxVIGRypRMYNDFDZLJzNwtIwBDlGcM2msB8fAY+JEfsLZ6+Q9QRV/JaZwcXETUZwzGdUoUcXOKSojJxkTyXwnCfdkr5MUFIXaQ6Vl0f9tRkRhUafJOHZ6cAztx8Q5yZgSXdXFZqzwmSTck71Ona1p0DJmcIjinNyDE8Yk45jqwdHzmDhpV43Vhsq6ZuRnpPqVjXwfb3G4sKm8Gu/srUJgmN+dvU6iKMpTjHNZoiKieKPGLqqYKlFJg/7YZEwa47e4UgB+ft2VmHN1NrYdteBPf/8aXZ2A0tU/p402Z4dD/rSOAQ5RnJNXNaiQwYmFJmO9NAeHGRyKcV3JxuSYU2Bvc+GtPafx5N+OydeIIvDsjq/x7I6vFd/7O1cOxI9n5ONCkx2Pv3cULp/o5/7X9uFP907E8EGpij9fvo/2JZv9+xhjIjvb2xjgEMU5NY6Jt8ZQD453kjEzOBS7QjX/BmZppucPwJFzjWiyOxXfJy1ZjyZ7cPb1/1w3EoUjBgIArhudiVN1LUgyCHji/aM4crYR9/2nZ6K/iNDNxx0t2UwE0c9HE1FYwj0m7nKLcLRnS2IhgyMdE+eyTYpVNVabHMQAnubfRzYfxr0byvCIT1OwKAJl31xCk92JbHMyhID30QsC3rh/GnRC8OPDMvrI30t7nSYPHYC/LJqB74/LhgjI/Tmhmo87WrKZCBjgEMW5cJdtSv03QGxkcLxNxszgUGwqP1UPpRaxspOXFK9fdfNo7Hrku3jqruDFlePz+gctu/RdaBko2ajHj6YNDXpcaj72ZZGOiCfgFGOAJSqiuBfuMXHfAEd6r2iSm4zZg0Mx6LOv6vD4u4eDHhcE4MGZ+Xj5H5V+J5/0goBbx+dCpxNCLq7s7kLL/EGp0AnwC7ICsz4AcC6Bh/wBDHCI4p7cZNzDAEdqMDbqBJxvskf9l6GcweEpKooRNVYbKi8049OvL+Clnd/ALQKD+6WgxmqDW/RmXeZPHYLhg/pi1ZYjcImiYjYm1OLK7iy0zDGnoGTeOL8y2WO3FAS9vquLNrWKAQ5RnDMZwytRvXvgLADP9u5vP7Wj25NS1WbkqgaKIb5Nw5K7p1yBJ28fi/oWR9jZmJ6Sfs7dL5ahut4mHzbwdS7BS1TRz0cTUViS9D1vMq6x2rD2oy/l73syKVVt0rJNNhlTtFVfasaKgOBGEICl149EslEvN/8GBjGhHldbjjkFRYWefhzpHyoSURTlDE60s7LRwgCHKM5JGZyelKgq65qDhospNSv2Ji7bpGjwXWh5+mIzfv/hcdz6p38G/fkQReD0xej9AyDQ7RMGQycA+07X4/TFZvnxRrsTLQ7PP3oS9RQVS1REcU7qwelJiSo/IxUCENQUGdis2Ju4bJN6m1IZKpRo//kIlJWejG9fmYFPv6rDuwfPYun1VwHwLtlM1CF/ADM4RHEvnEF/OeYUfLcgU/6+syOqvYHLNimSfDM1APDPr+v8FlpKpuUPwPM/moTf3TG2y0e4o+XOiYMBAO8ePAuxPeXkXbIZW/fam5jBIYpz8jHxtp4N+jOnGAEA86fmYen1I6P+y9ug47JNigy/KcMA8gakoOqScrlp6fVXyZOEv1uQGfGm4XDceHU2UoxHcPpiCw5UNWDy0P5y/01ugpanAGZwiOKeXKLqYUBwpv0X/LevzIiJX948Jk6RcK6hxa9hWARQdckWNF0YCD1JOBb+fChJNRkwd2w2AODdg2cAADUNnj/XibhkU8IAhyjOySWqHi7bPFPvaSi+on9s/PKWVzUwg0M95FuGsra04bVdp3DPy3sUt3U/f98kPK0wYThWg5lQ5k3ylKk+OFSDVqdLLlHl9ouvz6EmlqiI4lw4k4wdTjdqGj2/CPP6x0bjJJdtUjgCG4YNOiFkNlAvCJiQ1w855pRemV0TSTNGZCAr3YTzja34+/ELsDQm9pA/gBkcorgn76JyueUGw64612CDKALJRh0y+iZF4va6zbtskwEOdc+Rs9aghmGnW8SIQakovnUMnrh1TMhMTayXoTqj1wm4fYLUbHwG59pLVIl6RBxgBoco7vlOMG11urt1JPRMveeX4BX9+0AQlLoRep/Ug+PiMXHqRI3VhpO1zahtsmPb0fPY9oUFSmHxv98xFoUjMgAAc8dmx3WmpiN3ThyMl//xDXYcr4Wu/c9zDktURBSvpCZjoPsBTnV7/01ejPTfAL7LNpnBodDe2H0aj793RDGg8eVpGE6Vv+/Ozqd4U5CTjtHZaThuaYI03YolKiKKW0a9ACn50t1hf1KDcd6A2Oi/AbwZHDYZUygHTl/CYwHBjQDgz/dfo4mG4XDcNekK+b9TTXo02BxRvJvoYgaHKM4JgoAkvQ6tTne391FVX5JKVLHzF4CRx8SpA59+dQH/+sb+oMdFeIZE9tayy1h1+4RcrN56DCKA5lZXTCzQjRYGOEQaYDJIAU73sh7eElUMZXBYoiIFbreIF3aexJptJxSPe/vOrtFyGaozLlH0y2xJC3SvvWpQwv3fhAEOkQaYjHrA7uxBicqTwWGJimJVjdWGo+ca8dquU/j0qzoAwD1T8zB2sBlP/PUoXKKYkKWoUCrrmoMekxboJtr/fRjgEGlAkr77s3DsbS5caGoFEFslKjmDwxJVwntnbxVWvntYztjoBQG/u3Ms7rnGU275XoyvUIiG/IxU6AT4HZWPtQWhvYVNxkQaYDJ2fx+V1GCcZjLI+6hiATM4icl3+vClZgfWbjuBFVsO+5WjRIiYNWqQ/H28z66JhBxzCkrmJXajtYQZHCIN6Mk+qmppBs6A2JmBA/CYeCIKnD6sFwS4FBpt3CISstTSXYneaC1hgEOkAaYe7KM6cym2dlBJvMs2mcFJBDVWW1CmxiV6pg9/c6HZr2E2UUstPZHIjdYSlqiINCCpB/uopAxOLJ2gAnxLVGK3V09Q/Hlt12nFU1H/fsc4PJXgM20oPMzgEGmAdx9V93twYi2DI5WoAE9JQh871TNSUavThSc/+AJv7qkKek7K1BSOGMhSC/UYAxwiDZB6cLpTopKG/MXSEXHAm8EBPI3Gel3XV09QbKux2lBZ14zUJD2eeP8LVFQ3QBCA60dnYcfx83CJykswGdhQTzDAIdIAU49KVNKahtj6y8Oo92ZweFRcOwIbiQEgPdmAP947EdeNykSN1cZMDamKAQ6RBsglqi4GOE32NjS0tAHwbBKPJQadN4Pj5FFxTaix2oKCGwB45SdTMWXYAADM1JD62GRMpAHyHJwu7qKSJhj372NEX1Ns/TtHr/MtUTGDowXHahqDghuA//tSZEU0wKmvr0dRURHMZjPMZjOKiorQ0NDQ4WtEUURxcTFyc3ORkpKC2bNn4+jRoyGvvemmmyAIAt57771IfASiuNDdScbVl2Jvi7hEEASfhZvM4MS7kxcu48kPvgh6nEe+KdIiGuAsWLAAFRUVKC0tRWlpKSoqKlBUVNTha5555hmsXbsW69evR3l5ObKzs3HDDTegqakp6Np169bF1IAyomgxGdubjLsY4EgZnFg7QSWRsjgc9hefpKnEb++pwu3r/4lTF1uQnmyAlJzjkW/qDRHLTR87dgylpaXYvXs3pk2bBgDYsGEDCgsLceLECYwaNSroNaIoYt26dXj00Ucxb948AMBrr72GrKwsvPXWW3jooYfkaw8dOoS1a9eivLwcOTk5kfoYRHGhuz04sbhF3JdRp4Mdbq5riENKzcTX5A/A+gUT4XKLbCSmXhOxDE5ZWRnMZrMc3ADA9OnTYTabsWvXLsXXVFZWwmKxYM6cOfJjJpMJs2bN8ntNS0sL7r33Xqxfvx7Z2dmd3ktraysaGxv9voi0xFui6l4PzhUxWKICfKcZM4MTT5SaiQUAa374LWSmJXN3FPWqiAU4FosFmZmZQY9nZmbCYrGEfA0AZGVl+T2elZXl95ply5ZhxowZuP3227t0LyUlJXIfkNlsRl5eXlc/BlFc8C7b7F4PTqyWqAztARszOPHloy/OBzUTiwDO1tujcj+U2Lod4BQXF0MQhA6/9u3bBwCK/TGiKHbaNxP4vO9r3n//fezYsQPr1q3r8j2vXLkSVqtV/qquru7ya4nigTzorwsBgSiKcgYndktU7MGJN+/srWIzMcWUbvfgPPzww7jnnns6vGbYsGH4/PPPcf78+aDnLly4EJShkUjlJovF4tdXU1tbK79mx44dOHnyJPr16+f32rvuugszZ87EJ598EvS+JpMJJpOpw3smimdJ3Vi2abW14XKrE0DsZ3BYooptNVYbTliasHn/GXzweQ0AYExOOo5bGtvXbLCZmKKn2wFORkYGMjIyOr2usLAQVqsVe/fuxTXXXAMA2LNnD6xWK2bMmKH4mvz8fGRnZ2P79u2YOHEiAMDhcGDnzp14+umnAQArVqzAAw884Pe6cePG4Q9/+ANuvfXW7n4cIk3wTjLuvAdHWtEwKM2EZGNsrkGQe3BYoopZSs3Ev7pxFP511gicb7KzmZiiLmKnqAoKCjB37lwsXLgQL730EgDgwQcfxC233OJ3gmr06NEoKSnBnXfeCUEQsHTpUqxevRojR47EyJEjsXr1avTp0wcLFiwA4MnyKDUWDxkyBPn5+ZH6OEQxTSpRdeUUlfcEVez+xSMt3GQGJzbVWG1YseWw3xZwnQDMmzQYOp3AqcQUEyI6wvTNN9/EkiVL5FNRt912G9avX+93zYkTJ2C1WuXvf/3rX8Nms2Hx4sWor6/HtGnTsG3bNqSlpUXyVoniWlI3dlF5t4jHbl+ElMFhk3HsEUUR6z76yi+4ATyb30/VtTCwoZgR0QBnwIABeOONNzq8Rgz4UyIIAoqLi1FcXNzlnxP4HkSJpjvLNr1bxGP3LyK5B4dNxjGlyd6GX/73IXx4NLi/ks3EFGtiawkNEfWId9BfF3pwYnzIH+BzioqrGqKuxmpDZV0zIAKPvXcE39Q1I0mvwy3fysFfK87CxWZiilEMcIg0oHslKmlNQ+wGONKqBi5jjC6lRuIcczJeuG8yJuT1w6/mjmIzMcUsBjhEGiDPwekkwPHMwJEWbcbuX0hG+Zg4MzjRojSVGAA2/ngKxuSaAYDNxBTTIrpsk4h6hzTJuLNTVBcut8Le5oZOQEz/xeRtMmYGJ1oqqhqCghsAsNqcvX8zRD3AAIdIA7q6i0oqT2WnJ8tlrVhk0LHJOJoOVNXj3/56NOhxNhJTPGGJikgD5F1UTneH61DkHVQxumRTYtSzybi31VhtqLzQjAPVDfjjR1+izSViUN8kXGx2cCoxxSUGOEQaIPXgiKJnOJ4UIASK9R1UEh4T711KzcQ3jc3G7384Hk32NjYSU1xigEOkASafclOr0y036QbyDvmL7b+oeEy89yg1EwsAHr+lAH1NBvQ1GRjYUFyK3SI8EXVZkk9A09oWug/HO+Qv1jM4bDLuLX+tOBfUTCwCOH3RFpX7IVILMzhEGqDTCUjS6+BwueHoYL1BvGRwWKKKPLdbxHN//xr/sf3LoOfYTExawACHSCOSDJ4Ap7VNOcBxuUWcbYiPDA5LVJEhTSXO6GvCM6XH8dGxWgDAtPwBKD91ic3EpCkMcIg0wmTQ4XJr6GF/5xvtaHOJMOgEZKcn9/LddY+UwWGJSj1KjcRJBh3+/Y6xuHtKHmqsNjYTk6YwwCHSCO8+KuUARzpBldsvRV6FEKsMUgaH28RVEWoq8Uv3TcZ1ozMBcCoxaQ+bjIk0wmSU1jUoNxkfPtMAAMhMT+q1e+opgzwHhxkcNVTWNStOJU5u//8ZIi1igEOkEd5pxsFZj03lVfj3/zkGANh3qgGbyqt69d66S5pk3MYMjip0CoMf2UhMWscAh0gjQu2jksoTvv+AX7XlCGqssXsMWJ5kzB6csF1qduCRzZ/7PcZGYkoE7MEh0gipByewRKVUnnCJIk7VtcTsX3BykzFPUYWl1enCoj/vx+mLLbiifwpeKpqMRpuTjcSUEBjgEGlEkkG5RJWfkQqdAL8gJ9bLE1KTsYs9OD0miiJWbjmMvacuIc1kwCs/mYqrstKifVtEvYYlKiKNkPZRBc7ByTGn4Hd3jpO/1wmI+fKEkYP+wlJjteGRzZ9jy4Gz0OsEPPejSQxuKOEwg0OkEXKJSqEx9/qCLKzEYQDAJ7+ajSEDUnv13rrLu6qBJaru2lRehRWbvT1Xt34rB9deNSiq90QUDczgEGmEXKJS2EUlNRRnpyfHfHADKvcrugAAHrRJREFUAMb2U1Q8Jt49NVYbVgQ0lH9wqCamG8qJIoUBDpFGmEL04ADAufYVDTn9YnuCsYQZnJ7Z+80liCEayokSDQMcIo2QenCUJhmfbbAD8Ewxjgdcttl9jfY2rPuYizOJJAxwiDQi1CkqAKhpz+AMjpcAh8s2u8XpcuPhtw6isq4FaSYDpE0cnHdDiYxNxkQaEWoODgCca+/ByDHHSYlKJ5WomMHpjCiK+M0HX+AfX15AilGPtxZOR0ZaEhdnUsJjgEOkEVoqUcnHxJnB6dSru07hz7tPQxCAdfdMwLgrzADAwIYSHgMcIo3oqER1Lt5KVFzV0Kkaqw1bDpzBmg89fTcr5o7GjVdnR/muiGIHAxwijQh1iqrV6cKFplYA8VSi4rLNjmwqr/IcB2+P/6YO648Hrx0e3ZsiijFsMibSCO+yTf8enPNWT3BjMugwIDWp1++rJ6Rlm1zVEExenurzf5r9p+thabRH76aIYhADHCKNSNIrZ3DO+pSnBEHo9fvqCXnZJktUQU7UNAUtT3WL4KwbogAMcIg0wmRU3kUlTbGNlyF/AI+Jh+J2i3i17FTQ45x1QxSMAQ6RRkg9OI6AvhWpwTg3jk7VcNmmst9vO4FPTlyAXhA464aoE2wyJtKIpBBzcOLtiDjAVQ1K/mtfNV745CQAYM3d38L04QM564aoAwxwiDRCPkUVokSVG0clKi7b9Kqx2vC3z8/hqa3HAQBLvnsl7px4BQDOuiHqCAMcIo2QB/2FKlHFUQZHzzk4ADzHwVduOSw3FY+/woxlN1wV3ZsiihPswSHSiFAZnHNxWKIySqsaErjJWDoO7pvEOnzWyuPgRF3EAIdII5R2UTXa23C51QkgvpqMpWPiopi4s3C+PM/j4EThYIBDpBFKu6ik8lT/PkakJOmjcl89ITUZA4nZaCyKIt7ZWx30OI+DE3UdAxwijVDaRRWP/TeAt8kYSMxG4+c/OYn/PWKBIIDHwYl6iE3GRBohlaicbhEutwi9TpD7b+LtL0XfDI4rwRqN//b5Ofz+wxMAgCdvH4vrCzJ5HJyoByKawamvr0dRURHMZjPMZjOKiorQ0NDQ4WtEUURxcTFyc3ORkpKC2bNn4+jRo0HXlZWV4bvf/S5SU1PRr18/zJ49GzabLVIfhSjmSbuoAG+ZyrtFPH6OiAPeScZAYjUaH6yqx//9r0MAgPu/k4+i6UORY05B4YiBDG6IuimiAc6CBQtQUVGB0tJSlJaWoqKiAkVFRR2+5plnnsHatWuxfv16lJeXIzs7GzfccAOamprka8rKyjB37lzMmTMHe/fuRXl5OR5++GHodKy4UeKSdlEB3kbjeC1RCYLgXdeQABmcGqsN71ecxc9eLUer043rCzKx6uaCaN8WUVyLWInq2LFjKC0txe7duzFt2jQAwIYNG1BYWIgTJ05g1KhRQa8RRRHr1q3Do48+innz5gEAXnvtNWRlZeGtt97CQw89BABYtmwZlixZghUrVsivHTlyZKQ+ClFcMOh10OsEuNyi3IdzztpeooqzAAfwlKmcblHzTcaBs25yzMn44z0TodfFx2JUolgVsZRHWVkZzGazHNwAwPTp02E2m7Fr1y7F11RWVsJisWDOnDnyYyaTCbNmzZJfU1tbiz179iAzMxMzZsxAVlYWZs2ahc8++yzkvbS2tqKxsdHvi0iL5H1UcV6iAhJjmrHSrJvzjXY02tuid1NEGhGxAMdisSAzMzPo8czMTFgslpCvAYCsrCy/x7OysuTnvvnmGwBAcXExFi5ciNLSUkyaNAnf+9738NVXXym+b0lJidwHZDabkZeX1+PPRRTLfGfhuNwiLNb4G/In8U4z1m4Gp7KumbNuiCKk2wFOcXExBEHo8Gvfvn0APHX0QKIoKj7uK/B539e42xsOH3roIfz0pz/FxIkT8Yc//AGjRo3CK6+8ovh+K1euhNVqlb+qq4PnSxBpgXRU3N7mRt3lVjjbT1NlpsVfBsfQnsFp03APTnnlpaDHOOuGSB3d7sF5+OGHcc8993R4zbBhw/D555/j/PnzQc9duHAhKEMjyc7OBuDJ5OTk5MiP19bWyq+RHh8zZozfawsKClBVVaX4viaTCSaTqcN7JtICadhfq9ONs+3lqez05Ljs5zBKGRyNnqLacfw8/vixJ+ssABDBWTdEaup2gJORkYGMjIxOryssLITVasXevXtxzTXXAAD27NkDq9WKGTNmKL4mPz8f2dnZ2L59OyZOnAgAcDgc2LlzJ55++mkAnuApNzcXJ06c8Hvtl19+iZtuuqm7H4dIU3x7cC42twKIry3ivqRZOFrM4ByracTP3zoItwjMn5KHX1x/JU5ftHHWDZGKInaKqqCgAHPnzsXChQvx0ksvAQAefPBB3HLLLX4nqEaPHo2SkhLceeedEAQBS5cuxerVqzFy5EiMHDkSq1evRp8+fbBgwQIAnvLVr371KzzxxBMYP348JkyYgNdeew3Hjx/HX/7yl0h9HKK4kOTTg1MTp0P+JHKTsYZ6cGqsNhw8XY/ffPAFmh0uzBgxEL+9YyySDDrk9mNZikhNEZ1k/Oabb2LJkiXyqajbbrsN69ev97vmxIkTsFqt8ve//vWvYbPZsHjxYtTX12PatGnYtm0b0tLS5GuWLl0Ku92OZcuW4dKlSxg/fjy2b9+OESNGRPLjEMU8k8+6hrNxOgNHYpBLVNrI4AQeB8/om4QXfjRZDkqJSF0RDXAGDBiAN954o8NrRNH/l5cgCCguLkZxcXGHr1uxYoXfHBwi8l+4Gc9HxAFvk7EWAhyl4+CXmh1oaXPCDGP0boxIw/hPByIN8V24ec7qCXDitkSloWPiPA5O1PsY4BBpiEmhByd+S1TaOSZ+5Kw16DEeByeKLAY4RBpiMnpKVI02Jy42OwAAg+M1wNFp45j4rpN1eKbUc+pTOqzP4+BEkRfRHhwi6l3Sws1Tdc0AgD5JeqSnxOcfc6NeOkUVvxmcby5cxr++cQBOt4hbvpWDVTeP5nFwol4Sn7/5iEiRyegJCiovegKc3H4pnU4Oj1XScMJ4XbZZ3+zAz14th9XWholD+mHND8cj2ajncXCiXsISFZGGSD04UgYnXvtvAN9JxvGXwTl9sRn3btiNUxdbMLhfCl4umoLk9vIhEfUOZnCINEQ6RVXb1D7F2ByfR8QBn2PicZbBeWdvFVZsOSx/f/fUKzAojatiiHobMzhEGiLNwZHEcwYnHlc1SPNufD370deoaT+yT0S9hwEOkYaYAqbixnOAIzcZx9Epqrf3ViEwHHOJIufdEEUBAxwiDQkOcOK5RBVfGZyDVfV48ZOTQY9z3g1RdDDAIdKQoAAnjo8iS4P+XHHQZHymvgULX98Hh0tEQXYa2mMzzrshiiI2GRNpSGAPTnYcNxnHy6qGJnsb7n91H+ouO1CQk47/XlSIJnsbTtW1cN4NURQxwCHSEN/N1Bl9TXF9NFk6RdUWoxmcGqsNX9dexnM7vsaJ803ITDNh44+noK/JgL4mAwMboihjgEOkIb4lqnjuvwFiO4OzqbzKbzu4QS9g44+nxnVTN5HWsAeHSEOkScZAfPffALF7TFw6Cu6bWHK7RWSkJUXvpogoCAMcIg1J0ntLUvGeTdDrYvOYeGVdMwKrZm4RPApOFGMY4BBpiF8GJ95LVNI28RjL4CjdD4+CE8UeBjhEGuLfgxPfGRzpmHgslahqm+xYsflzv8d4FJwoNrHJmEhDfI+JJxni+98v3mWbsVGisjlcWPjaPpyz2jF8UCpe/NFkXGx28Cg4UYyK79+ARORn+7Hz8n8/+Po+bCqviuLdhMcQQyUqt1vE//3vChw6Y0X/Pka88uOpuCo7DYUjBjK4IYpRDHCINKLGasPabSfk790isGrLkbhd9OgtUUU3g1NjtWHZpgpsPWyBUS/gpaIpGJaRGtV7IqLOsURFpBFKp3ukRY/xmGWQSlTRXNWwqbwKKzYflhdo3jlxMK7JHxC1+yGirmMGh0gj8jNS5R1Ikng+3RPtScY1VhtWbDnstx188/6zcZsRI0o0DHCINCLHnIKSeeOgFzxRTryf7jFEeZLxrq/rIIbIiBFR7GOJikhD5k8dgmuvGqSJRY/G9h6caDQZ1zc7sO6jr4Iej+eMGFGiYYBDpDE55pS4Dmwk0imqtl4+Ju5wuvHQG/tRXW9DvxQjGu1tcIvxnxEjSjQMcIgoJnlLVL2XwRFFESu3HMbeyktIMxnwX4sKkZZs0ERGjCjRMMAhopgkNxn3Yg/O85+cxOYDZ6DXCVj/o0m4KisNABjYEMUhBjhEFJPkDE4vnKKqsdrwzt5q/PFjT99N8W1XY9ZVgyL+c4kochjgEFFM8jYZRzaDs6m8ynMcvD2O+s6VGSiaPjSiP5OIIo/HxIkoJslNxhHswamx2rDSJ7gBgF0n6zjrhkgDGOAQUUySMzgRPEWlNP3ZLYKzbog0gAEOEcUkQy+samhxuIIe46wbIm1ggENEMcl7iioyAU6by401H3qWk0obLjjrhkg72GRMRDHJGOFVDS//4xsctzShfx8j3nxgGqw2J2fdEGkIAxwiikkGfeSWbVbWNctHwh+/ZQzG5JpV/xlEFF0sURFRTDLqIpPBEUURq7YchsPpxsyRGbhz4mBV35+IYgMDHCKKSfr2AMctAm4Vszj/ve8Myr65iGSjDr+7YxwEQej8RUQUdxjgEFFMkkpUgHoLNw+fbcBvPjgKAFh+w1UYMpCnpYi0KqIBTn19PYqKimA2m2E2m1FUVISGhoYOXyOKIoqLi5Gbm4uUlBTMnj0bR48e9bvGYrGgqKgI2dnZSE1NxaRJk/CXv/wlkh+FiHqZ1GQMqLNwc1N5FW790z/R3H40vK+JLYhEWhbRAGfBggWoqKhAaWkpSktLUVFRgaKiog5f88wzz2Dt2rVYv349ysvLkZ2djRtuuAFNTU3yNUVFRThx4gTef/99HD58GPPmzcP8+fNx8ODBSH4cIupF0jFxIPwAp8Zqw4rNh/0ee/y9o5xYTKRhEQtwjh07htLS/9/evQc1eb15AP8GCBBcLoMooOGHeMUrVSgK1MXueKlWq3WrdqxWXHV0q1V0rKOFdnB2pk7b1VoL6Fih2hYRq+LYrrbSbosw3ml2WsDCVPE2BhUvEIUfCjn7h01qIF7emPdNSL6fmfzB4bzheY4ID+d9zznfY9u2bUhISEBCQgI+//xzfPfdd6iqqrJ6jRACGzduRFpaGqZOnYpBgwZhx44daGxsxM6dO839jh07hrfffhvx8fHo2bMn0tPTERQUhF9//VWudIhIYQ/P4DzrLar/+U2PtiVSqxDcsZjIhclW4Bw7dgyBgYEYPny4uW3EiBEIDAzE0aNHrV5TU1OD2tpajB071tzm4+OD5ORki2teeOEFFBQU4ObNmzAajdi1axeam5sxatQoq+/b3NyMhoYGixcROTeVSmV+0PhZZnDOXb9jXhL+MO5YTOTaZCtwamtr0bVr13btXbt2RW1t7SOvAYDQ0FCL9tDQUItrCgoK0NLSgs6dO8PHxwcLFy5EYWEhevXqZfV9161bZ34OKDAwEBEREbamRUQKMh24aet5VLfu3sN/bD8Fwz9b8I9gDf56O+5YTOQGJD9ll5GRgbVr1z62z6lTpwDA6vJLIcQTl2W2/Xzba9LT03Hr1i38+OOPCAkJwf79+zFt2jSUlJRg8ODB7d5vzZo1WLFihfnjhoYGFjlEHYDa0wPNLUabZnDutRix8OsynL/RiO5BGuz9zyS0GI04X9fIHYuJ3IDkAmfJkiV4/fXXH9unR48e+O2333D16tV2n7t+/Xq7GRqTsLAwAA9mcsLDw83t165dM19z9uxZZGZmory8HAMHDgQAxMTEoKSkBFlZWdiyZUu79/Xx8YGPj8/TJUhETsN04KaUGRx9fRNqrt/FV8cv4GTNTfj7eOGLuc+ji/+DnwEsbIjcg+QCJyQkBCEhIU/sl5CQgPr6epw8eRLx8fEAgBMnTqC+vh6JiYlWr4mKikJYWBiKioowdOhQAMC9e/dQXFyMDz/8EADQ2PjgoUAPD8u7a56enjDaaa8MInIOUg/cLDh1EWv2/Q7TvoAqFZD5xjD0DfWXK0QiclKyPYPTv39/vPTSS1iwYAGOHz+O48ePY8GCBZg4cSL69etn7hcdHY3CwkIAD25Npaam4oMPPkBhYSHKy8uRkpICPz8/zJw509y/d+/eWLhwIU6ePImzZ89i/fr1KCoqwpQpU+RKh4gc4O8DN59c4OjrmyyKG5O+of8iR2hE5ORk3ekqLy8PS5cuNa+KeuWVV5CZmWnRp6qqCvX19eaPV61ahaamJrz11lu4desWhg8fjsOHD8Pf/8FfYGq1GgcPHsTq1asxadIk3LlzB71798aOHTswYcIEOdMhIoWZVlE9zTLxmrq77YobIYDzdY28LUXkhmQtcIKDg/H1118/to8Qlj+RVCoVMjIykJGR8chr+vTpg71799ojRCJyYuq/jmt4mhkcX6/2E9JcCk7kvngWFRE5La+nPFHc8M/7WLOv3KKNS8GJ3BsPYyEip2U6cPP+Y04Tb2k1YslOHaquGtDV3wdbZ8ei6b6RS8GJ3BwLHCJyWn8/ZPzoGZz/+q4SxdXX4av2wLY5cRiiDVIqPCJyYixwiMhpmW5RWVsmrq9vwpZfzmLHsQsAgI0znmNxQ0RmLHCIyGmZblG1trlFVXDqIlbv+x2mNQrjB4XhpUHhbS8nIjfGh4yJyGmprexkrK9vsihuAOBwRS309U1Kh0dETowFDhE5LWs7Gesu3EKb3SXQ+td+N0REJixwiMhptX3IuOleKz773z/b9eN+N0TUFgscInJa5hkco4DRKLBi9//hTK0BGm9P/PX8Mfe7ISKr+JAxETktz4dmcP77cBUOlddC7anCjrnxiAjW4HxdI/e7ISKrWOAQkdNqaXlwa2r36cs4o28AAHz470MQHxUMACxsiOiReIuKiJxSwamL+KHyKgCYi5u3/603pg7TOjIsIuogWOAQkdPR1zdhzb7fLdpUAF5/PsIxARFRh8MCh4icTk3dXbQ9fkoAuHiTe90Q0dNhgUNETicqpJN5lZQJl4ITkRQscIjI6YQHarBu6mB4qh5UOVwKTkRScRUVETmlGc//A//atwuXghORTVjgEJHTCg/UsLAhIpvwFhURERG5HBY4RERE5HJY4BAREZHLYYFDRERELocFDhEREbkcFjhERETkcljgEBERkcthgUNEREQuhwUOERERuRwWOERERORyWOAQERGRy3HLs6iEEACAhoYGB0dCRERET8v0e9v0e/xx3LLAMRgMAICIiAgHR0JERERSGQwGBAYGPraPSjxNGeRijEYjrly5An9/f6hUKru+d0NDAyIiInDp0iUEBATY9b07AnfPH+AYuHv+AMeA+bt3/oB8YyCEgMFgQLdu3eDh8finbNxyBsfDwwNarVbWrxEQEOC239gA8wc4Bu6eP8AxYP7unT8gzxg8aebGhA8ZExERkcthgUNEREQuxzMjIyPD0UG4Gk9PT4waNQpeXm55B9Dt8wc4Bu6eP8AxYP7unT/g+DFwy4eMiYiIyLXxFhURERG5HBY4RERE5HJY4BAREZHLYYFDRERELocFjg2ys7MRFRUFX19fxMbGoqSk5LH9m5ubkZaWhsjISPj4+KBXr17Izc1VKFr7k5J/SkoKVCpVu9fAgQMVjNj+pH4P5OXlISYmBn5+fggPD8fcuXNx48YNhaK1P6n5Z2VloX///tBoNOjXrx++/PJLhSK1vyNHjmDSpEno1q0bVCoV9u/f/8RriouLERsbC19fX/Ts2RNbtmxRIFJ5SM1fr9dj5syZ6NevHzw8PJCamqpQpPKROgb79u3DmDFj0KVLFwQEBCAhIQE//PCDQtHan9T8S0tLkZSUhM6dO0Oj0SA6OhqffPKJ7HGywJGooKAAqampSEtLg06nw8iRIzF+/HhcvHjxkddMnz4dP/30E3JyclBVVYX8/HxER0crGLX9SM3/008/hV6vN78uXbqE4OBgTJs2TeHI7UfqGJSWluLNN9/EvHnzUFFRgW+++QanTp3C/PnzFY7cPqTmv3nzZqxZswYZGRmoqKjA2rVrsXjxYnz77bcKR24fd+/eRUxMDDIzM5+qf01NDSZMmICRI0dCp9Ph3XffxdKlS7F3716ZI5WH1Pybm5vRpUsXpKWlISYmRubolCF1DI4cOYIxY8bg4MGDKCsrw4svvohJkyZBp9PJHKk8pObfqVMnLFmyBEeOHMGZM2eQnp6O9PR0bN26Vd5ABUkSHx8vFi1aZNEWHR0tVq9ebbX/oUOHRGBgoLhx44YS4clOav5tFRYWCpVKJc6fPy9HeIqQOgYff/yx6Nmzp0Xbpk2bhFarlS1GOUnNPyEhQaxcudKibdmyZSIpKUm2GJUCQBQWFj62z6pVq0R0dLRF28KFC8WIESPkDE0RT5P/w5KTk8WyZctkjEh5UsfAZMCAAWLt2rUyRKQsW/N/9dVXxaxZs2SI6G+cwZHg3r17KCsrw9ixYy3ax44di6NHj1q95sCBA4iLi8NHH32E7t27o2/fvli5ciWampqUCNmubMm/rZycHIwePRqRkZFyhCg7W8YgMTERly9fxsGDByGEwNWrV7Fnzx68/PLLSoRsV7bk39zcDF9fX4s2jUaDkydP4v79+7LF6iyOHTvWbrzGjRuH06dPu0X+1J7RaITBYEBwcLCjQ3EInU6Ho0ePIjk5WdavwwJHgrq6OrS2tiI0NNSiPTQ0FLW1tVavOXfuHEpLS1FeXo7CwkJs3LgRe/bsweLFi5UI2a5syf9her0ehw4d6rC3ZgDbxiAxMRF5eXmYMWMGvL29ERYWhqCgIHz22WdKhGxXtuQ/btw4bNu2DWVlZRBC4PTp08jNzcX9+/dRV1enRNgOVVtba3W8Wlpa3CJ/am/9+vW4e/cupk+f7uhQFKXVauHj44O4uDgsXrxY9t8FLHBsoFKpLD4WQrRrMzEajVCpVMjLy0N8fDwmTJiADRs2YPv27R1yFgeQlv/Dtm/fjqCgIEyZMkWu0BQjZQwqKyuxdOlSvP/++ygrK8P333+PmpoaLFq0SIlQZSEl//feew/jx4/HiBEjoFarMXnyZKSkpAB4sJW7O7A2XtbayfXl5+cjIyMDBQUF6Nq1q6PDUVRJSQlOnz6NLVu2YOPGjcjPz5f167HAkSAkJASenp7t/lK9du1au7/QTMLDw9G9e3eL49379+8PIQQuX74sa7z2Zkv+JkII5ObmYvbs2fD29pYzTFnZMgbr1q1DUlIS3nnnHQwZMgTjxo1DdnY2cnNzodfrlQjbbmzJX6PRIDc3F42NjTh//jwuXryIHj16wN/fHyEhIUqE7VBhYWFWx8vLywudO3d2UFTkCAUFBZg3bx52796N0aNHOzocxUVFRWHw4MFYsGABli9fDrmPwmSBI4G3tzdiY2NRVFRk0V5UVITExESr1yQlJeHKlSu4c+eOua26uhoeHh7QarWyxmtvtuRvUlxcjD///BPz5s2TM0TZ2TIGjY2N8PCw/K9mmrkQHewouGf5HlCr1dBqtfD09MSuXbswceLEduPiihISEtqN1+HDhxEXFwe1Wu2gqEhp+fn5SElJwc6dOzvk83f2JoRAc3Oz7F+EJNi1a5dQq9UiJydHVFZWitTUVNGpUyfzqqDVq1eL2bNnm/sbDAah1WrFa6+9JioqKkRxcbHo06ePmD9/vqNSeCZS8zeZNWuWGD58uNLhykLqGHzxxRfCy8tLZGdni7Nnz4rS0lIRFxcn4uPjHZXCM5Gaf1VVlfjqq69EdXW1OHHihJgxY4YIDg4WNTU1Dsrg2RgMBqHT6YROpxMAxIYNG4ROpxMXLlwQQrTP/9y5c8LPz08sX75cVFZWipycHKFWq8WePXsclcIzkZq/EMLcPzY2VsycOVPodDpRUVHhiPDtQuoY7Ny5U3h5eYmsrCyh1+vNr9u3bzsqhWciNf/MzExx4MABUV1dLaqrq0Vubq4ICAgQaWlpssbJAscGWVlZIjIyUnh7e4thw4aJ4uJi8+fmzJkjkpOTLfqfOXNGjB49Wmg0GqHVasWKFStEY2OjwlHbj9T8b9++LTQajdi6davCkcpH6hhs2rRJDBgwQGg0GhEeHi7eeOMNcfnyZYWjth8p+VdWVornnntOaDQaERAQICZPniz++OMPB0RtHz///LMA0O41Z84cIYT1f/9ffvlFDB06VHh7e4sePXqIzZs3Kx+4ndiSv7X+kZGRisduL1LHIDk5+bH9Oxqp+W/atEkMHDhQ+Pn5iYCAADF06FCRnZ0tWltbZY1TJUQHmyMnIiIiegLXvwFOREREbocFDhEREbkcFjhERETkcljgEBERkcthgUNEREQuhwUOERERuRwWOERERORyWOAQERGRy2GBQ0RERC6HBQ4RERG5HBY4RERE5HJY4BAREZHL+X9nLkC/lrhYFAAAAABJRU5ErkJggg==",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "1-element Array{PyCall.PyObject,1}:\n",
       " PyObject <matplotlib.lines.Line2D object at 0x7f69cbbc8370>"
      ]
     },
     "execution_count": 334,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot(exes,wyes_tang,\".-\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 180,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Eigen{Float64,Float64,Array{Float64,2},Array{Float64,1}}\n",
       "values:\n",
       "2-element Array{Float64,1}:\n",
       " -0.3722813232690143\n",
       "  5.372281323269014\n",
       "vectors:\n",
       "2×2 Array{Float64,2}:\n",
       " -0.824565  -0.415974\n",
       "  0.565767  -0.909377"
      ]
     },
     "execution_count": 180,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eigen([1 2; 3 4])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 152,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\u001b[32m\u001b[1m   Updating\u001b[22m\u001b[39m registry at `~/.julia/registries/General`\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\u001b[?25l    "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\u001b[32m\u001b[1m   Updating\u001b[22m\u001b[39m git-repo `https://github.com/JuliaRegistries/General.git`\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [>                                        ]  0.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=>                                       ]  0.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=>                                       ]  0.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=>                                       ]  0.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=>                                       ]  0.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=>                                       ]  0.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=>                                       ]  1.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=>                                       ]  1.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=>                                       ]  1.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=>                                       ]  1.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=>                                       ]  1.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=>                                       ]  2.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=>                                       ]  2.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=>                                       ]  2.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==>                                      ]  2.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==>                                      ]  2.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==>                                      ]  2.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==>                                      ]  3.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==>                                      ]  3.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==>                                      ]  3.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==>                                      ]  3.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==>                                      ]  3.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==>                                      ]  4.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==>                                      ]  4.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==>                                      ]  4.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==>                                      ]  4.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==>                                      ]  4.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==>                                      ]  5.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===>                                     ]  5.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===>                                     ]  5.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===>                                     ]  5.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===>                                     ]  5.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===>                                     ]  5.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===>                                     ]  6.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===>                                     ]  6.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===>                                     ]  6.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===>                                     ]  6.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===>                                     ]  6.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===>                                     ]  7.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===>                                     ]  7.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===>                                     ]  7.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====>                                    ]  7.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====>                                    ]  7.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====>                                    ]  7.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====>                                    ]  8.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====>                                    ]  8.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====>                                    ]  8.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====>                                    ]  8.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====>                                    ]  8.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====>                                    ]  9.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====>                                    ]  9.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====>                                    ]  9.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====>                                    ]  9.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====>                                    ]  9.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====>                                    ]  9.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====>                                   ]  10.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====>                                   ]  10.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====>                                   ]  10.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====>                                   ]  10.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====>                                   ]  10.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====>                                   ]  11.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====>                                   ]  11.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====>                                   ]  11.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====>                                   ]  11.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====>                                   ]  11.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====>                                   ]  12.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====>                                   ]  12.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====>                                   ]  12.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======>                                  ]  12.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======>                                  ]  12.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======>                                  ]  12.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======>                                  ]  13.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======>                                  ]  13.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======>                                  ]  13.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======>                                  ]  13.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======>                                  ]  13.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======>                                  ]  14.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======>                                  ]  14.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======>                                  ]  14.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======>                                  ]  14.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======>                                  ]  14.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======>                                  ]  14.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======>                                 ]  15.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======>                                 ]  15.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======>                                 ]  15.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======>                                 ]  15.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======>                                 ]  15.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======>                                 ]  16.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======>                                 ]  16.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======>                                 ]  16.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======>                                 ]  16.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======>                                 ]  16.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======>                                 ]  16.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======>                                 ]  17.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======>                                 ]  17.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======>                                 ]  17.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [========>                                ]  17.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [========>                                ]  17.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [========>                                ]  18.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [========>                                ]  18.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [========>                                ]  18.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [========>                                ]  18.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [========>                                ]  18.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [========>                                ]  19.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [========>                                ]  19.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [========>                                ]  19.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [========>                                ]  19.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [========>                                ]  19.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [========>                                ]  19.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========>                               ]  20.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========>                               ]  20.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========>                               ]  20.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========>                               ]  20.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========>                               ]  20.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========>                               ]  21.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========>                               ]  21.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========>                               ]  21.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========>                               ]  21.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========>                               ]  21.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========>                               ]  21.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========>                               ]  22.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " [=========>                               ]  22.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========>                               ]  22.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==========>                              ]  22.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==========>                              ]  22.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==========>                              ]  23.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==========>                              ]  23.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==========>                              ]  23.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==========>                              ]  23.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==========>                              ]  23.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==========>                              ]  23.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==========>                              ]  24.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==========>                              ]  24.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==========>                              ]  24.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==========>                              ]  24.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==========>                              ]  24.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===========>                             ]  25.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===========>                             ]  25.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===========>                             ]  25.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===========>                             ]  25.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===========>                             ]  25.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===========>                             ]  26.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===========>                             ]  26.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===========>                             ]  26.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===========>                             ]  26.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===========>                             ]  26.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===========>                             ]  26.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===========>                             ]  27.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===========>                             ]  27.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===========>                             ]  27.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [============>                            ]  27.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [============>                            ]  27.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [============>                            ]  28.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [============>                            ]  28.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [============>                            ]  28.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [============>                            ]  28.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [============>                            ]  28.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [============>                            ]  28.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [============>                            ]  29.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [============>                            ]  29.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [============>                            ]  29.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [============>                            ]  29.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [============>                            ]  29.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=============>                           ]  30.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=============>                           ]  30.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=============>                           ]  30.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=============>                           ]  30.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=============>                           ]  30.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=============>                           ]  30.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=============>                           ]  31.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=============>                           ]  31.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=============>                           ]  31.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=============>                           ]  31.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=============>                           ]  31.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=============>                           ]  32.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=============>                           ]  32.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=============>                           ]  32.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==============>                          ]  32.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==============>                          ]  32.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==============>                          ]  33.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==============>                          ]  33.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==============>                          ]  33.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==============>                          ]  33.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==============>                          ]  33.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==============>                          ]  33.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==============>                          ]  34.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==============>                          ]  34.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==============>                          ]  34.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==============>                          ]  34.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==============>                          ]  34.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==============>                          ]  35.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===============>                         ]  35.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===============>                         ]  35.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===============>                         ]  35.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===============>                         ]  35.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===============>                         ]  35.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===============>                         ]  36.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===============>                         ]  36.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===============>                         ]  36.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===============>                         ]  36.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===============>                         ]  36.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===============>                         ]  37.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===============>                         ]  37.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===============>                         ]  37.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [================>                        ]  37.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [================>                        ]  37.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [================>                        ]  37.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [================>                        ]  38.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [================>                        ]  38.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [================>                        ]  38.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [================>                        ]  38.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [================>                        ]  38.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [================>                        ]  39.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [================>                        ]  39.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [================>                        ]  39.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [================>                        ]  39.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [================>                        ]  39.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [================>                        ]  40.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=================>                       ]  40.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=================>                       ]  40.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=================>                       ]  40.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=================>                       ]  40.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=================>                       ]  40.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=================>                       ]  41.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=================>                       ]  41.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=================>                       ]  41.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=================>                       ]  41.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=================>                       ]  41.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=================>                       ]  42.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=================>                       ]  42.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=================>                       ]  42.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==================>                      ]  42.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==================>                      ]  42.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==================>                      ]  42.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==================>                      ]  43.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==================>                      ]  43.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==================>                      ]  43.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==================>                      ]  43.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==================>                      ]  43.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==================>                      ]  44.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==================>                      ]  44.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==================>                      "
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "]  44.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==================>                      ]  44.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==================>                      ]  44.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==================>                      ]  44.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===================>                     ]  45.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===================>                     ]  45.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===================>                     ]  45.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===================>                     ]  45.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===================>                     ]  45.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===================>                     ]  46.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===================>                     ]  46.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===================>                     ]  46.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===================>                     ]  46.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===================>                     ]  46.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===================>                     ]  47.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===================>                     ]  47.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===================>                     ]  47.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====================>                    ]  47.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====================>                    ]  47.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====================>                    ]  47.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====================>                    ]  48.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====================>                    ]  48.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====================>                    ]  48.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====================>                    ]  48.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====================>                    ]  48.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====================>                    ]  49.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====================>                    ]  49.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====================>                    ]  49.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====================>                    ]  49.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====================>                    ]  49.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [====================>                    ]  49.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====================>                   ]  50.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====================>                   ]  50.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====================>                   ]  50.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====================>                   ]  50.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====================>                   ]  50.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====================>                   ]  51.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====================>                   ]  51.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====================>                   ]  51.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====================>                   ]  51.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====================>                   ]  51.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====================>                   ]  51.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====================>                   ]  52.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====================>                   ]  52.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=====================>                   ]  52.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======================>                  ]  52.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======================>                  ]  52.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======================>                  ]  53.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======================>                  ]  53.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======================>                  ]  53.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======================>                  ]  53.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======================>                  ]  53.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======================>                  ]  54.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======================>                  ]  54.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======================>                  ]  54.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======================>                  ]  54.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======================>                  ]  54.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [======================>                  ]  54.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======================>                 ]  55.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======================>                 ]  55.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======================>                 ]  55.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======================>                 ]  55.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======================>                 ]  55.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======================>                 ]  56.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======================>                 ]  56.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======================>                 ]  56.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======================>                 ]  56.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======================>                 ]  56.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======================>                 ]  56.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======================>                 ]  57.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======================>                 ]  57.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=======================>                 ]  57.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [========================>                ]  57.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [========================>                ]  57.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [========================>                ]  58.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [========================>                ]  58.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [========================>                ]  58.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [========================>                ]  58.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [========================>                ]  58.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [========================>                ]  58.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [========================>                ]  59.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [========================>                ]  59.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [========================>                ]  59.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [========================>                ]  59.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [========================>                ]  59.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========================>               ]  60.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========================>               ]  60.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========================>               ]  60.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========================>               ]  60.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========================>               ]  60.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========================>               ]  61.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========================>               ]  61.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========================>               ]  61.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========================>               ]  61.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========================>               ]  61.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========================>               ]  61.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========================>               ]  62.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========================>               ]  62.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [=========================>               ]  62.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==========================>              ]  62.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==========================>              ]  62.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==========================>              ]  63.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==========================>              ]  63.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==========================>              ]  63.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==========================>              ]  63.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==========================>              ]  63.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==========================>              ]  63.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==========================>              ]  64.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==========================>              ]  64.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==========================>              ]  64.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==========================>              ]  64.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [==========================>              ]  64.8 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===========================>             ]  65.0 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===========================>             ]  65.2 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===========================>             ]  65.4 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===========================>             ]  65.6 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===========================>             ]  65.7 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===========================>             ]  65.9 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===========================>             ]  66.1 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===========================>             ]  66.3 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m [===========================>             ]  66.5 %\r",
      "    \u001b[36m\u001b[1mFetching:\u001b[22m\u001b[39m ["
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\u001b[2K\u001b[?25h[1mFetching:\u001b[22m\u001b[39m [========================================>]  100.0 %]  99.6 %"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\u001b[32m\u001b[1m  Resolving\u001b[22m\u001b[39m package versions...\n",
      "\u001b[32m\u001b[1m  Installed\u001b[22m\u001b[39m CommonSolve ────── v0.2.0\n",
      "\u001b[32m\u001b[1m  Installed\u001b[22m\u001b[39m ConstructionBase ─ v1.3.0\n",
      "\u001b[32m\u001b[1m  Installed\u001b[22m\u001b[39m Setfield ───────── v0.8.2\n",
      "\u001b[32m\u001b[1m  Installed\u001b[22m\u001b[39m Roots ──────────── v2.0.1\n",
      "\u001b[32m\u001b[1m   Updating\u001b[22m\u001b[39m `~/.julia/environments/v1.4/Project.toml`\n",
      " \u001b[90m [f2b01f46]\u001b[39m\u001b[92m + Roots v2.0.1\u001b[39m\n",
      "\u001b[32m\u001b[1m   Updating\u001b[22m\u001b[39m `~/.julia/environments/v1.4/Manifest.toml`\n",
      " \u001b[90m [38540f10]\u001b[39m\u001b[92m + CommonSolve v0.2.0\u001b[39m\n",
      " \u001b[90m [187b0558]\u001b[39m\u001b[92m + ConstructionBase v1.3.0\u001b[39m\n",
      " \u001b[90m [f2b01f46]\u001b[39m\u001b[92m + Roots v2.0.1\u001b[39m\n",
      " \u001b[90m [efcf1570]\u001b[39m\u001b[92m + Setfield v0.8.2\u001b[39m\n",
      " \u001b[90m [9fa8497b]\u001b[39m\u001b[92m + Future \u001b[39m\n"
     ]
    }
   ],
   "source": [
    "]add Roots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.7.3",
   "language": "julia",
   "name": "julia-1.7"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> workbooks/Spaghetti-Hyperbolic.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "using PyPlot, ForwardDiff, TaylorSeries, LinearAlgebra, Roots\n",
    "function rescale!(x::Taylor1,lambda)\n",
    "    mult = one(lambda);\n",
    "    for i in 2:length(x.coeffs)\n",
    "        mult /= lambda\n",
    "        x.coeffs[i] *= mult\n",
    "    end\n",
    "    x\n",
    "end\n",
    "ForwardDiff.can_dual(::Type{Taylor1{Float64}}) = true\n",
    "Base.isinteger(::Taylor1{Float64}) = false"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Jsol (generic function with 1 method)"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# function sol(x,y) \n",
    "# #     @assert 0<=x<1\n",
    "#     xn, yn = 2x+0.25sinpi(2x)/2pi+0.02cospi(2y), 0.4y+0.4sinpi(2x)\n",
    "#     isodd(floor(Int,xn)) && (yn *= -1)\n",
    "#     mod(xn,1),yn\n",
    "# end\n",
    "# sol(x,y) = mod.((2x+y,x+y-0.05sinpi(2x+2y)),1\n",
    "function sol(x,y)\n",
    "    xn,yn = mod.((2x+y,x+y),1)\n",
    "    contractionamt = -0.5+mod((1+sqrt(5))\\2xn-yn,1)\n",
    "    a = 1; b = 0.5; c = 4/a\n",
    "    yn += exp(c-1/(a*xn*(1-xn)))*contractionamt*b\n",
    "    xn,mod(yn,1)\n",
    "end\n",
    "sol(x) = [sol(x...)...]\n",
    "\n",
    "function Jsol(x,y)\n",
    "    Jcat = [2 1; 1 1]\n",
    "    xn,yn = mod.((2x+y,x+y),1)\n",
    "    contractionamt = -0.5+mod((1+sqrt(5))\\2xn-yn,1); \n",
    "    d_contractionamt = [(1+sqrt(5))\\2 -1]\n",
    "    a = 1; b = 0.5; c = 4/a\n",
    "    expamt = exp(-1/(a*xn*(1-xn))); d_expamt = [expamt*(1-2xn)/(a*((1-xn)*xn)^2) 0]\n",
    "    Jcat + [0 0; (d_contractionamt*expamt + d_expamt*contractionamt)]*b*Jcat\n",
    "end\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "t = Taylor1(Float64,2)\n",
    "(xsol,ysol) = 0.2rand(2) .+ t\n",
    "# vusol = randn(2)+dualnum*randn(2)\n",
    "for i = 1:10000\n",
    "    (xsol,ysol) = sol(xsol,ysol); lusol = hypot(xsol[1],ysol[1])\n",
    "    rescale!(xsol,lusol); rescale!(ysol,lusol)\n",
    "#     println(xsol)\n",
    "#     vusol = Jsol([xsol,ysol])*vusol; vusol /= norm(realpart.(vusol)) # to make make sense....\n",
    "#     println(vusol)\n",
    "end\n",
    "N = 1_000_000\n",
    "solh = Array{typeof(xsol)}(undef,N,2)\n",
    "# vusolh = Array{Dual{Float64}}(undef,N,2)\n",
    "lusolh = Array{Float64}(undef,N)\n",
    "for i = 1:N\n",
    "    (xsol,ysol) = sol(xsol,ysol); lusol = hypot(xsol[1],ysol[1])\n",
    "    rescale!(xsol,lusol); rescale!(ysol,lusol)\n",
    "    solh[i,1] = xsol; solh[i,2] = ysol\n",
    "    lusolh[i] = lusol\n",
    "end\n",
    "dxdtnorm = sqrt.(differentiate.(solh[:,1]).^2 + differentiate.(solh[:,2]).^2)\n",
    "rhograds = getindex.(1 ./dxdtnorm,1);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "lsol = rand(2) .+ differentiate(t^2/2)\n",
    "lsolh = Array{Taylor1{Float64}}(undef,N,2)\n",
    "lsolh[N,:] = lsol\n",
    "for i = N-1:-1:1\n",
    "    lsol = Jsol(solh[i,1],solh[i,2])'*lsol; \n",
    "    lsol /= dot(differentiate.(solh[i,:])/dxdtnorm[i],lsol)\n",
    "    lsolh[i,:] = lsol\n",
    "    end\n",
    "lnorms = vec(mapslices(x->norm(getcoeff.(x,0)),lsolh,dims=2))\n",
    "dldt = getcoeff.(lsolh,1);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "krhopart = rhograds.*getcoeff.(lsolh,0); krhonorms = abs.(rhograds) .* lnorms\n",
    "kXnorms = lnorms;\n",
    "klpart = dldt ./ getcoeff.(dxdtnorm,0); klnorms = vec(mapslices(norm,klpart,dims=2));"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "Xv = [sinpi.(2getcoeff.(solh[:,1],0)) zeros(N)]\n",
    "DXvxx = 2pi*cospi.(2getcoeff.(solh[:,1],0))\n",
    "lrtdensity = vec(sum((krhopart + klpart).*Xv,dims=2) + \n",
    "    getcoeff.(lsolh[:,1],0).*(DXvxx.*getcoeff.(solh[:,1],1)./getcoeff.(dxdtnorm,0)));"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAV0AAAEiCAYAAABa/AGjAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nOydebwcVZn+v+851X1viCQICoKi4IziggsCIpuMiiBIcIUsZGFJWBLZgsgSkEUgIIJhC0uAsGS7qIAwouIGjD9xWFxH3GUGhoFBRkmE5N7uqnN+f5xzqk71cpfk3iQk/fAJfbu6urq6u+rpt573ed9XrLWWDjrooIMO1grUut6BDjrooIONCR3S7aCDDjpYi+iQbgcddNDBWkSHdDvooIMO1iI6pNtBBx10sBbRId0OOuigg7WIDul20EEHHaxFdEi3gw466GAtokO6HXTQQQdrER3S7aCDDjpYi1jnpPvQQw8xbtw4ttlmG0SEu+++e8DnPPjgg+y88850d3fz5je/meuuu24t7GkHHXTQwZpjnZPuyy+/zHve8x6uvvrqQa3/5JNPcuCBB7L33nvz85//nDPPPJMTTjiBb3zjGyO8px100EEHaw5ZnxreiAh33XUXn/zkJ9uuc9ppp3HPPffw29/+Nl927LHH8stf/pKHH354bexmBx100MFqY51HukPFww8/zH777Vdatv/++/PYY49Rr9fX0V510EEHHQwOybregaHiueeeY6uttiot22qrrUjTlBdeeIGtt9666Tl9fX309fXl940x/O1vf2OLLbZAREZ8nzvooAOw1vKPf/yDbbbZBqWGHu/19vZSq9UGtW61WqW7u3vIr7E28IojXaCJKINC0o5A586dy3nnnVdadohaVN6mhTvs5Pz+BFmE4LanoPQ3wG12Utv9O1yWAGD8vxSDAepisVj/t8FiSbFkYsmw+Xo/TY9m58q1+Tbi102sQhCqKDRCl1V0W00FRZdVbGoVFWCshi5lOas+kZtedxOjN+mjUskYO+YlRo1eRZKkdG/Sy6hX9VId1UfX6F50NaU6uhfdXScZVUNtUkO/qhepZsjYXmyXAbHYTTKSnf/Y9v2vLrKf7gAZYASpK0gVGLCZ/ztTkAm2lmAzoTL1py23s2revljrtmOtgBVsptzfAcb9bS2Ew8ZaGHPWt4b9fTXiV584GWvdvqW1Sr5fu94/l4c/fBbGKEQsJlMYo/J1w98mU6T+/Rz4i1NXez/mqGVk1n3kABZ3vGW2+Nv45dcyoen5k2UJFnfuheN0qT2MQ6U4t2zDKfk1M5mnn36aN7zhDUPa197eXjYZtSWWfwxq/de97nU8+eST6yXxvuJI93Wvex3PPfdcadnzzz9PkiRsscUWLZ9zxhlnMHv27Pz+8uXLOWW7h0rrLHhxHAtYzozN7m2puVgsgnDVix8H4CqWN60ze+x97uCzYMX6A9YdlFYccYYDXCFk2Pz23v87hAO26MFi2TW5DkNZak9ssVeJ/wmoWEXVagygLXRbt63RIhh/4lwx5nZEatTThO6uOrV6wihAKYtO3KmilEGUIemqIcqgKimSZKhKCsq6f6lCALtpihgh/dVbMFWLTcBqd2b1bf5Yy8+/FTb5n53BgGTibusSnf3idl4sNtPufqYciRoBsaz8xP0sb/4KqN72KTDuu7LKIgZHamIRsY6ArSDauNvwRCPY45ew/PhBv4XVwtNHnIO1kNa02y+/j2+54wz+/TOCtRalDMa471vEuv2U4ngQsWhl2O2Hx7Gco1drPy7b/NtkfpOa4qOH4jhVODK9ePkBXBwd7ydu9q2ckAXJj/HrXjwIu5kjXEMzLv+vffjatrDpppsOeX9rtRqWfzCmegZCV7/rWvp47rm51Gq1DukOB3bffXfuvffe0rL777+fXXbZhUql0vI5XV1ddHW1/qLuyA4DYLxa3PY1DbDEtI9sAabLsvzvm+0EjlBL84NXELQPqdzBaBELCGT+gP34Fnfkz9cosAYjFgUoKxgsGoUCKii0FSooMrFsYjUawQLdCBqoKosWS6INxghaGUQs1UpKlmqo1knrmkoVR0BGYY1yJCAWqWagjYsIxTpWrxioi/sbEH+mWg0oqC7fxS1QYJWjMzHWkaoPncTgQsr4wzXR3wECWEGUxdaLcEkf+igAYxo+/9p1/+IJWbCBSkOki3uPm5zyXV7+8gE5gYWtWiu86sx/bffVDhueOOREREHaVyn2QSw73fdlHtv/TJQC4z8DpQwG5b9VMEblZPzhR85Y7X24oLqMLAo/lYCJvo7imIV5dnzT849QS5uWLTKTmKSWcMxm7rxsRbgAs9/0IND+inQw0HSjpH8iNY3h9XqGdU66L730En/605/y+08++SS/+MUv2HzzzXnjG9/IGWecwTPPPMNtt90GOKfC1VdfzezZs5kxYwYPP/wwN910E0uXNh8MA+HGv48D4FC9mFZfU4hu+yPcI2VZHhmHgy0cmLE0kEFOtN/MpnBgcmu+DUeojlhD5KBRaFvsgwL+X33GgO9ptvQ4vkJQypIZRbXah1KGzBTRsmhDpZoi2rrLd08CY866l1WX74etaegmIl8cAXdHp5Ry/8S4wBTtNmONJ1sfKgXCdR+qRVLK24g/qLq4qNe4CNh6GUB96vG277m2YB8QEAU2c9EjpmHfgJWX7Y9osKn2PzSAFV51+shKCr+f8DkArKnkUWuIYI1R/PygLyCi/WMANl8nSA0ilg/++OzV3oeLu5eSGncFJP6oihGO0fBVNBLuDFnmLj4QrD9W3HMsk9SS1d6voaJqNQrd7zrG9v/4usY6J93HHnuMD33oQ/n9IANMmzaNW265hWeffZannnoqf3z77bfnvvvu4+STT+aaa65hm2224corr+Qzn/nMkF73a2YyvHpRy8f8+cpSc1jb5weybSVFiHUHpuMTyXXcHnMYn9K3M07fBhIuzxwskKAwft3BEGwrXN4iOgm4772XobSLeLO6JksVSSaktYSkq47JFC+e/WmqY5XTQGsJVltEWRhdd2QGWG3zEy9SPfBX7209MVIiV8qiocWd9SFK8bfqwF/2+37rN+3tNhhrN+H1BBeVR8utFSTJwAqjv/Dtfrc9HPjj5JkoLdRrxakmYnnX3Zfzy4M/X8gH2rjI3gTttlhXlGXvB7+4Wq//ldFLsJZcSlECWSyrRBDgMtN8/BwTXcUF3GomMqVF1NsOd2SHsWLFCr42dvD73goKQbXc+xhDi3SfeeYZTjvtNL797W+zatUq3vrWt3LTTTex8847r/6O9rd365NPd21hxYoVTH91WaKQhk+hpx/CPUItRQa4hAmklAK3m4mMV4vJxFLHYnzyLE6kAfywfuTQ38wa4s9TjyWppnSN7iXprpFUUyqvcsk0tUkN1eVu6UqRaobdJIPEYLsNtstiNYWuqwrSlThsUhTRrbWouvtgpO60W6friotyM0H2eWLA/U5v26OQD3xSydZVrtkCbptW8mSZzULyTNjklO8O8yfZjD9PPRZjFCZVZFkRfb3ja1fw60+64CJot3nCLCsSZ9bC+7934Wq//lc3XUyaCcZvKzNOrMhsofln1skLc1uQ7UzpyfMS4atcYCcwLbqSixNpjUk1cMdDkPAO1Yv5mpnM8uXLGTOmUSDqHytWrGDs2LG8vnLRIOSFXp6pnzmo1/n73//OTjvtxIc+9CGOO+44ttxyS/785z+z3Xbb8U//9E9D2sfBYp1HuusLfK6lX7Kd4nVahSPVmHjj4C6WKC2W8WoxVooIGq/UGeB76eHD+TaGjH+6rVxCveKCcS4S1P5diMUaQYKO26uxow1Sc7qzaB/5Vmz+IViFZzn/S5a5KDcnYhMRrgkECWqv3zIQsqW7FcyuLNQjyURZJ21AnqQCi3j5RLTbpU1Oun91P65B4y/TjgEEmzkC1TrzzgPNE589CaV9Qs9/RvnjQXZINbvef9FqvfY1r77dE637bJTYXMc1DcHFhVkz2R7vyRbKSbXr7QR3hSdlYm2n4YZz6VDdPl8yVOhBRLqt4/jWuOSSS9h2221ZuHBhvmy77bZb3d0bFDqk6xF+jdthsJdSTia0pNH9xitfBXwznTr0nVwLGHPWvS2Xm3t2ciQmBqkrrBjEOBlFlEDdYrscsVoFUnfOBkmjq4hAuN7Kod/zhyHtW3bHruTMLtY5GpQFH8Ei1um6ppwkQxu3LjDqpO8N6TWHiv+aPt1fzidOj1WgleEti6/hd+OPR1TZNaETi8mELNO5drvTv355tV//+tfeirGazATtWPLfPiVOyw2uhfPTZsI9UXqat2knMEOW5cniRpJd4hNpAXHgMpyEC8MvL9xzzz3sv//+HHLIITz44IO8/vWvZ+bMmcyYsXry3mDQIV36J9xJakkexbb7BY2j3OBcgOJyCxxHJCLckU3mlQh18M9L99dmftjc/T5PmlJEtyGSzSQSk+MddMuCZopYuk/4/oju59NHH4mIi1Jz14Qy/PPt1/KHibPyrH2+T1awRqF0ELThXXdfvlqvfdPrFmKsYKxy5CqQxolTcfICwDn1ZrKd7aPbWJK/yo7nGFnGMT6J1i66jQk35EFyN9AwHyhDId0VK1aUlrZyMf3lL3/h2muvZfbs2Zx55pk88sgjnHDCCXR1dTF16sgERhs16d7493FtNZ+JanHuGoCCcAuJwCF2LlixHKGWtoxu+5MtOmgNc+97vWdX+WSb136VLe5DQa7e/1RyZPh1Rppw//u4wzEmKaJK5c2BVvjTlONQCZhU5VaxXLcVizWKd9391dV63dvfuMAVUViNMYI1hWUq+JKDpgtwVq25yOFU1YNEpg9whHus9CDeR96IRtPJIu/wmagWt5UbhgNiy+dfK4T3uu2225aWn3POOZx77rmlZcYYdtllFy66yEk5O+20E7/5zW+49tprO6Q73PiamcyNLQocwB04AYFAY+tWjEC2Qd9ttJwO5O/toBn2O+/2fylvHYsim1YJTC8fiBRWKKfvCl2zfjji+/s/s6Zis8idoA3b33QjTx5eFC5YK6jE5JYxaxTG/yq//evzhvyay958ndeIEzIjKLEYBInYMNhhlVhOXdV8HJ6uepoIcp4dz/HSwyzpKRFrOyyKju+JLbzu8UXIjX8ft8buhQRxPvZ+EAKkp59+uhRUtfLqb7311rzjHe8oLXv7298+ol0LN1rSbYVwSdTSBtbikqYkJYgtHaC3m4kjsIcbLuwP3xmRq8IaQY37hZMWYgQttxHh7I6Yomvmj0Zyl3nuxMlYIxjjnAnK67VvXHAT/3nUdFCS2+TCY+AdC2LZYdk1Q37Nb+xwDdY4zbjw/BaRLBSJM2OEz7/cTLZzdA/Glgk1WMWCphs2FySyIDuY6DYc4wP5dIN813i5vzoYjLwQfnjHjBkzoHthzz335Pe//31p2R/+8Afe9KY3rdmO9oMO6eKLI1oY50J024hwsAbrTOOl1sIO4Q4a5t/e4YgphGWZs01hfPKuzQmWTHmY9LY9Cn3UI8gM1RkPjOh+/+/Jkwg/Du6FC3Jy2q6PvMWivJEjuCr++dbrV+s173nnFUBC5gsmsrwvQyEpWH8gnrC8de7gLF0kysJxe6kZz0lRAi1ou7E8Fmu64fieopZisU0Rcbg/EpLaUEh3MDj55JPZY489uOiiizj00EN55JFHuOGGG7jhhhvWdFfbYqMn3XaEC62j28YGNET3O2Q7MMy/v60oiAAkJHsycf+Cdy989o1Navz99Pbd83Uc0QIGKkf924i/h+dPmYC1OidcEcsbrr+F/z7u8Jz0lI4rMkLDGmH7mxcM+fW+vdNXyFKNtc7hEFvAXB8GAIO1ClHCzBemNG3jvEpP7loIuNiM5xTVw+xISmglJ8QR7o3WacKxm6fVc0YqhyH+v4HWGSx23XVX7rrrLs444wzOP/98tt9+e+bNm8dhh41cDmajJd1D1KK8QCI/z/vB7WYik/1llCD5gZbQIdv+YB7doWGJeFe+ct7dfZ7Afn9HnzBrQbQeNiTQsui2AWuDcP966gTXowKnGwNsc9Vt/M/npqK8iTuOvK11ya033nDzkF/rB++/mHqqMUbnUgKQ3yr/Y5PWXcR79POHN23jguoy780tqEhwxRCnqp5SwtdSEGzj6bDAk+2RsiyqtnQIfw9UMj8cGO5IF+Cggw7ioIMOWpPdGhI2WtINuCM7bEAvoYES4Qasi+j2eOmhAmiBLoFuban4f93VFFGw2aarUMrQ3VUnqaS86lUr0Tqj2lVDVzK6R/VRHdVHkqQk1ZSkq051dC+iDUlXHd1dR3eloF3HMTWqjlRcwUToxSAV40pstXGFEWKh4oXCJDplBUeQ4Uw2gtrrt9gH3+EqygLh+jM4v1wPTgUjBQOYhpPJp7KTqT8ZyY8cgP87/RBfMeb0W5e0A9GW506c7HRVf2woZXzzHRBr2eba24b0Wg/t9SVXyWYSF9kqg8lU3jujROpGOPLZ5krGi7uXep23/JldkI3ndNXD6aqnJCE0RquFhitcZ8czXZblSeM4Io67jPVHuMPl121Xeh9jfS+x3WhJ92tmMoeoRU0HQ/yFxqbvRhfD2kqUhR4PAlQQqjj5s0ugoqCiLVpZKolBFHRVUtJMMSpJUcrk1qX8/fk2juBOXl1Jc/tSUslQickjOJVkSOI71uREa9wHoS0kJm9NCFIUIvRq91iwT+3xO8Dpt4Aj3KxNVBsIOEgJ1hNxWM8n0kLB29og3L/N+Qyhxlm0RbC89tJlPD/bHQPOB+wcBIU/V3jdFa17e7TDwx/+ousAh4tclbJkadEHWDUkayf9Z3Nbx8tftYTMfx/F/503d47uYY4uyLYVOcWJsvm+j0fovRBXp8XrL1oLZBugrSIZiHbtQLS8brHRkm7cxDyWFmIfbrDANGpEI024cYKuy/dUUri+p1rIeywZ61oBKoE0E7qqwZIEaaaROiSVlHqtgnTZvL4/q+ucjOt9VbpG92LqmkwniDKYtEqyievQr7SFvorzvqYa6XKX99aAVKQwTmqD2uc3+XuwD76j6e+85Dc+24PrwPpeub7zVx7pNiIURRghmTLyM/FePPvTxUksxYXrX0+dgPgvQrC5lhusg1tePrSud498dA4iRd+FuI+uiEX5/r/WKA7508ym5185dpEvfghar/tRmlObwDlJD19MPNnaZrJtTIJd4cn2WOkp9V0wFM2cwDW96Q/j1eJhL44Ybk13XWCjJd3+0C5Z1t8v+poiJtpqiGz8YyFzrPHG7/iK2wqnrlw3mrK5972gre8foLDffZeLgJUt3AhtnyyUZAXvWCjZxHLfUrQtseiJ/z7cb6UJy8/7hHvpqE2giJNRSs3PQ+WbX+01X27uyNUffvbx03wFWxTRKkOaulMzTpod/JsTm55//WtvJcvEuyUAiiTkGX0TOb+yjJj5bOOtLSLbQLazpKdlFBzruP0Rbn+9qdcUg5EX1u84t0O6eZTbYw5re7CMZHJgmm+iA45s44M9EG1OuPTfujFg6fbXU62mVJKUaleNrq46SZJSqdapdNXp6q6RVOroSkaly3cW63Z6b9JVdzpuYtCbuLlyqpoiFYMkmftXzVzUV9FgjWv/mDfOpagag+ZIx+u6bhqE5NKB+vgvMPfs5Ag3RLmC6wzmiW1tkC34pj/imtOIAMqw+UV3epmhRfBmhc0v+vqQXuPXn5ztO4wVPReAvFF5PCniwF+c0nIbN2x5S9PeWCucunISF1aXcUHV/QBYyLuKNSJExKF/7vEtei/EybWbbXNFW0Cr4ojhxmASaQOXCa9bbPSkG5wLrQi3v366a4qQBa7a5igk/C3AdW1I9rxKD1VlUF7X7a6mJIkh0YbuLqFe11SSlCzTmCxr+qbjZIxL/DjFLvReBbCpRlWyvMzWLfSEqK2/bdixLHoslOs2VpR5CUE+9ivsve8FvCc3LnpoYAg9/pGWn8Nw46WLDoIwRQOcZg28eM6nEJFS87QQzG/2pcFXL/1u/PE52TYi9M4NLSj3ffS0ltu47Q03kmYKrYTUr3v8i86Xe+kmS7i4eylKoG6kNCUioL+iiKZ9ijo+39gP4a6tRuYd0n2F48a/j2P6q+9taRkbKZ/hdFnmk2KUxorE5vNW0cRs6cn1XC1QVa4vKsbmOSmt3HgepQyVSoZShmqljvLLRBwZWkN+P0wv0CptsDpR+lBsJq5hi3cmSJid5gnYGl+CKpGdK5PiWi+yeMnHfoX51nsd4YZOYWEsUEO1WRjPM9J4+ZIDcz3V7aRls3PvzmUGwL0/AKMQZRh7zjcHvf0/TTnOE3mwmzlngxvLA8pKPmC13YSIZW++jjRzUoR4Hf+Yv04DYN6YxZjox83YaGwRRbQbcGnUPzcURjQ6GEKE2+6HH5yrZyR7LTSiUK37X2d9xkZNunEj85h4R4JwZ/gMsKZss8m1WZrJdqb05Em0+GCrBpIVi1KglT+JIx9nEvqzhsYqPlrVldR3tfLGej9JwqQaXS3m6Lim3woq3lSkcFFfyIUZQX/2McxdO/tOXyGLb4sPM/pQ1YG/dBowOLKNm9dAU+JMfXbwQy7XFCu/8jHfhssTop/iEGSGsCyet9auBWYj/vOo6WT1hBIV5Amy8hXHbt+/oOU27nzb1ZhMAO0cDP6zPfr5w7nm1be75uTWNSYPzW1KMlVDQPFlT7inqB5ajTAIZHvNAFJWsFEOpkcDDFPvhY57YcPCSJDtMbIMQahEXcpCRjgc7/Fl27HSXKYZoluFs4oZ68arB2mhkhh06NOqbD6EUicZSixaZ97vGaJUk/s/wyWtSjKs8ckYWwxq7L1yX7fdTECUa+4DoCzZHbsiWtyeBlnBNz9XB//Cvd97dnK3nnDzSDZEyg2RrfrM2iNbgFWX74cr51W5lAD4KcIgVZP/GIg2g56n9vQxR/hKNF10FpPi8w9+X6UM77nnKy23cd97LyNLNSLa9SzOCpvYDVvewvWvvdVpz7YoBy7N/Gwg3zAd4lTf6MbaciFE3DGvP8Kd5jvpheChP8KNVanGaS2rg06ku4FgoAbmq4NAnjo6BGLChTLZNs6hSvzzEgqbmMbZw7S4rLbyRKqVQStLtZpSjSJZpQyJj1T3fPDc0vb/NOW4QlrwOq6TG9zzXrroIDeGPVFuTI9x6p71vWIlVUhisNp5dYPmar7uJgKbu/x8KaMjGcKtS117w2dBCf0NnhwprJr3UecaMJJ7lwHHENrZtAI2+fx3Br3d/5k1laDZKmWxkmFSd18nBpNJ23aOP/zAXEymqDc4GqyBCX85ltvecKMvklD5VQyUo9kwjsfNQ3MFEQBfUK1125CstRQOhnZoNQ04RjsCbtXyeHXQ0XQ3AIws4ToEvTZICgsaIttAxE5GEF+EAVW/TiPhJv7SVCuoaIPWjnytEcb/+TjARUkh4k2SlEf3m4OupEUVWqKQSjFxVllT9Hg1iqymnPNLWWyvQlUyMqPo/twPmt5vtmh3skW7QzWFTBeTGsTmY36wQKqKMCQUYKwDsu29cl/vCRZv92qgCi+LBM17sPPU/vfkSY5cRVDa5EQLQcrJyNKEHZZd3fTcH3/wPD89QpWec/BvTuRr/zyfNNMs2e4GQJH64hDj558BeeIsjnTjZuWnN5b8eldf9LvXL+EeGYIC6V9OGKzUsLroWMZewQgD8oYTgWyDBhsQDsLrW8gIgXBDRBw03PBP/EGuBBLxOq5YTu8tfJI3vW4hSZIhAl9/yzVUqylJxel7RTNtt67SlrTmyktFW7JMkfletCZTrgl2qnnNJXc0vb/eKz5K75X7OgtZYgpy1W6kOX2Jt1hZd1/App5847ObdUO2ffM/RGlcsbKI8jQU9OQQlSs76NE+rh8DgHLvO1NYBJVkkLqriMxa3nxzc+eqx/Y/kzRICFKMXj/g55/nnndewZ1vuxqlBWUNtbrrMKaVoa+e+L68rpGOiaSFuFH5WbpodBOTYdDmRVpPAA6YEVWjxUUSUAQRjX+rhvUChkPTDeURA62zPmOjJd3hxjGyDN3icLCUs78zo6F/oaQ4RLJQkG0SubG0j3DP8zOtvjJ6CV/ddDGJtlQrGUo5v2vFJ8JChKbEUuuropOi45XNFEm1ztvvuLLte3nhC+N54bRDSaopkmToivfnKmchs1loaejIVrTbrqp4GaKusXVdyAn4xNtaciK0Qu26fyEvVca7L+KEXzUiXzW40T5/m/MZbOY6e4Hy1XzKVecBJlNs26LRza8+cQrGuAnBseYbXAvfed+lfOs9lxM8vFmq8qnBbqqvG8mTNiSMRMh/jM+r9FD3ldjtCh0u7Ydsw3E6UOQa92CAMvnG6DGHrbV+uh15YQPHDN8bIdZu48NufkOVT7DgHCs9JZKOL5t09HfINJ9fWcbcrqWIQDVx9jAVSkR9JJn64YZpplHeYN/OWA/w20NPQOuMSledpJo6Z0MlQylHoCZTKGUxxiB1jUqMLwX1BRPauPLgmka0i9hDD9kQSa0tf21/qF2/Dy7sDmN9ih+m+Bag64Rm+aQRy8/7hE86ShHtK+d4EGXAKF531e1Nz/vtoSd421g5qt3t+xfyb3ufz492vwjj/bdhUKVtEEIb++cav++ff8nJZKGrWKvpv4FAv9wP2UI5MBgIClepOSlqCBUT73Anp8UOIpHWmvfXG3RIdzUxPbKAtSLcmGxjKL8sjmzDbVgm4qKQObqHs3RPHumCI9uwjrHiG1lbqCUc9dwRbff3wT0voKu7D60NupJSqdTRFeetNUaRpjovcaWaQmoLEqlEl6OJi3RNLUGUdRFwrIkqu1Z6IgwG9Rs/GCWiCvtaXv2lXTewkDCrHvtAv9v7x4UHORsdnqTFk7ZkfvyOYsvLmpNVf556LFndX89E1Wfv+9Yl/PQjZ/OTD50D6FI3MScbuKMjt/0Z3wTHj+c57u9T89cIXcWCPzc4F/zYOCyuf25/OF56cs3Xl8o0rdOqw9hkP7y1kahHwg2UIHmSuR2G2tpxbaNDuquBI9RSbwNziA+2WEqYFY0+aWV1CR9+WB5KfE9XPZyhelASkmcWnZOs32LqotDjX5hKI76xwzVUkhSdZGidkWhDtcuSpYCF7RIAACAASURBVBrt/abGKCSDeg0qVdCVtFR5phJHzibV0Au2krkstyfbRlSmPzT4D3AtoH7T3sSfeP7DECSF0MNGW6ozHux3Wy9/+QAfoUqu2Tqd2mAyDVlzGfDTxxyBybSTG1CItihrfMtG9+/xj52BUsp3Fit7dkVZxNhSwUa4jfvmfmX0kvyxLCLcmGxhcIRr/CcWnhNINdwPfXRjmIbIFka2krPT8GYjQ2hKU7Hlr9ViS0myVmQbH6zx30JR9/4Fn2EWCqeClnCp6A7sOb3NjUauf+2tVJLMtXisZFQSIVMKyXxUFRFtlimUMvnla6Waed8u4J0MtlYMT4wnIISRM3j5YKQn7K4O6gv3cn/EemeJKYpIc6AfilWX71eQrdj8UkTE5NVfm33xrtJznj1+CsbrvMoaSMDWhbcsms9vDz2BLE0K325Epo3kGvfPDetPe+YoAK59zW2kqXL2PlHU42q/qOENwIVZ/2R7YiQlNCbLGjuMgesfHSZeN2JtDGHtuBc2EkxWSxCEBPLWfVAciAsaCLcd2ULRuCZsZZ51HfzDfR2xeWbdPy3wxXq5Wu0ro5eQaEtFG5IEn9XOSFOF1v7S1FelBe+ti3wNykfAAFlaHAK6IiS+2Y0jXVccIOJO/E3n/OtqfX5rC+ktexaVdB5x45hc7FOWyhE/7ndbvVd8FPDyikipYs6iGHNm+bP466kTXKm00q7rmoE33HAzTx5+NMYo/njYrJIdDMh/CPO2jVZyMg/7/Znfz8rXv3nrm0mzgnaKKx//9vytkrJdrBVOijqJKSBteLxV0YNYcdaxBtvY2uwv7a8bBlxnfUaHdAfAJK9XNX6RlnJxw0zpyS/N4uRYuI0PkxDdnqp6OFWVbWb14sq36ZLw/MoyKr4UN9HkGp6xgliLsULFj/kO1WZaZyhl2fvfvsi/7X1+fjKbRFGp1EEsShfVafkOAlteNrQ2hesK6W17+L98tKiinH1UaixiSQ7/f/1uq++aDxe6bWJ8UYjfVqZKnt0Xz/60+w5S56+1OOlim6tv4+ljjuC/pruJwDYVP8G3LBO4jmIuqo2lhQN+/vn8755/upZ6mmB8+8ZiG+6fVuSj3C3NP86NmO0j20C4V/iR6wEh2RvjRjshz2FAeWDl2p563UmkbcCYqBbnhQqlRJk4cgt9EmJvLpSj20ayBUe2p3iyjck5PtAbyTYk05R4vQ6bdwMLTVKCm8FVpxk+9dvjueedV+Qywg/efzFd3bZMxtrmEa9ow3Y33bgGn9i6QXr77u5DzsqX4jl0cb8/wq1dv09Btjp4m11ZNUZKUsqK8w/2ZcOCGLeOtT4JaYX/mTUVUQqbAsZLNRQRbOxKCM6JuMnNt95zOVmqqacJSgStDPV6xftxHYG7q4/Cm3tG38DkNzuSEkKAcGILwg0abTiOZ/gmTeHx0Mh8oCbmI4GOvLCBIibcMIQyEGN8oJVLd108FLsSYsKNyTbXbXFRQ4gcGn2TZ6hAtiGCLpwL7tZ1FQuVZ9OeOYpFb1qAiOXrb7mGSqVIjOkkKxGSUoYd77x8dT+idY5s0e5F9ZUtotlSEx0A6d9NkTscQmWaT7RZXzDSNfNH+bovf/kANz0jH92hGPulu9z8NG/RMybyAgvYKCEGhX4bZqx94Adfyrf/ww/MpVZLAB2NWde5L9cKaGVIvdZ70orBJawaG9uEPxv12vwjQ3JbI7gf+Vj37a/F40hDI6UgqBVMJ5H2ykHoqVu2gNmceMOlVGjP2Lhuo6wARZIskK17jiPaur8fVwSFCDgQc6gmUj6hpnx/hMTPRpv5t6nM3/w2ABZuczMVb6nQiWvnqHWWt3ls7L/wSkW2aPfygriwX9nIGgZ6cj+E6x0OIhaS4Nc1TQm2lZft77fviNmmrkGOtcLfz/o0olT+yynK5ppu3ElMaetGKynDjvcUP3Y/+dA5WCOkaYI1RZUZ4CUFWyLMVhN/2yFubAOUotx4IGV8bRCO0ZlRxWRYfv06JNsCI1uRNnfuXM4880xOPPFE5s2bt9rb6Q8d0qXcwLzVpUmsWx0ZlUXGbahjwm1MksWPQ1kTuyxqsxdeO9bV4sRbRbmpv6etmsilmzir0JVjF1GpQKINSZKR6AytTF44sf/jXxj4A3iFICbbppaEUr4K6I9s01v29NovgC26iIktjXHvvfojbgimxq+jMGFQpO+2ZkLDHB+JFvsXCNO5Rd58+7X5Y788+POuuXyqEUnIjDuSjHFFEYAb05Nvp3AuDIQ5uscVR/j74WqqqIJsdCgUKDtywtWdNLlz1iVGUl549NFHueGGG3j3u9+9mlsYHDZ60j1UL24ZoUJ5JlrorlTIDgXC88KHGaSEUyIpAcoHfBzdzpYeV+wQbS8QbVwCfH5lGWkmXNy91PXQFahU3LSIRDuXwYS/HLuan8T6jcbotu0INmXRk37a8qE44VYq6NDFVOFC2wVwflwyH9maYlBkPitNLHhNFwSlM1/EYNjm2lvyl/jjYbPIUuXdIkW1WWwf04khzYqk32f/WDgXBsI5SQ+pLXtzG2WDRsJ1n0T5uG/UfPtrYL4uMFKk+9JLL3HYYYexYMECLrigdV/j4cJ6Qbrz58/n0ksv5dlnn+Wd73wn8+bNY++99267/rx587j22mt56qmneM1rXsNnP/tZ5s6dS3d396Bf8xC1iOmvvrdlptNic4P3lGhgJDRGt1LSZ8Flg09pcCTEJ0ErsoUicgv3Q0vHC7LxnKXdNNdEXAQELmsdkmcAU/97+qDf+ysJOdnGmm2MSL9tR7aF/usj1KS4ZA96b1y9JtoUxBv0Yk+qjWW5EvR27wIJgymfmTmNp48+kjTVvldFkk9jDsURxXfuHSWZKjkXBoMLqstcdzEKf3c91m9tEdHG1WQBjQQVcheWoqpyfYIgJdtmu3WGilmzZvHxj3+cfffdd8Mn3Z6eHk466STmz5/PnnvuyfXXX88BBxzAE088wRvf+Mam9RcvXszpp5/OzTffzB577MEf/vAHDj/8cAC++tXm/qRDgaFcuhj8uQF55y+aD9ar7HhmS09OpDHhtiLbgCw6QWJin2vGc4bqYY53LgR5ITQuF7H5XKwNFcNFuEBe/NE4vj2XGqQo7bVp+1gpX0f5YZzA5l+6E3CNgv735Ek+qdbQjMb3e1DKkCQp9XoFrQ3v/96Fg/osGnHJqKUYAyB59VkYrx4khZhwU4qrp2sim1ir8t2BJkasDg7VwzO0ciiRbmODna6uLrq6uprWX7ZsGT/72c949NG105BpnZPu5ZdfzlFHHcX06S5SmzdvHt/97ne59tprmTt3btP6Dz/8MHvuuSeTJrlL/+22246JEyfyyCNDb6zSGOUGwg3e3BgKmn5hwzrX2PGcJD2lVozxgXxZwzyqxsfj511qnA4cV6c5icElZU5btW7Gra9NDAvZLvmAX9cv8Mm2sH56++5Fcsw3waHBL5s37/ERcuz/HXPmfQAsP/eT/P2sTxeNbPyQT+vdEJIpR3bKOCJWhnfdvXoJmvmb30aaKWqpckSLcFZtAuckPaWrqTiqjfMHMeGqaP1wPF61HpNtQNyRr791ALbddtvS8nPOOYdzzz23tOzpp5/mxBNP5P777x/SlfKaYJ2Sbq1W4/HHH+f0008vLd9vv/34yU9+0vI5e+21F4sWLeKRRx7h/e9/P3/5y1+47777mDZt2mrvRxzdBrtYOBih9SWYIMz3B/CJvjAiSAMhYxyPS489kk0WnYio42KJxOu5gi31SN2Qkd6+e1mvbSRcjwHJNqo+wxTj20vasMSlLBQuCLGIwvXI9UQrKEbNdtMjXr7kQF666KCir4I0tE/0Xd8w5L0u/vnW6wf5CRRYst0N1OuazAj11E3XM1b4/MuTuLh7KcYK51eWkVnJr5gC4aYNAcU1djwn+mM1HGshahwpwh2vFq+JkaAlhtJ74emnn2bMmDH58lZR7uOPP87zzz/PzjvvnC/LsoyHHnqIq6++mr6+PrQeiOaHhnVKui+88AJZlrHVVluVlm+11VY899xzLZ8zYcIE/vrXv7LXXnthrSVNU4477rgm4o7R19dHX19ffj9cdix4cVz+pUxsMYK91ZcruIN0gR3PLCl7buOMejvCbYQWFwnH+m4SPRZ66G7oSG/bg9DTIcdQCXfpbpGNxGvfvrVktnQ3r882bDc0LfdwUa+7Xhf/pXbN+iG9V+7rxvtkymkF+TRktw2xxvVbQGGNq0obKr7zvktJ6wn1NCGtF43NnQPCUqtr92P+qiUE17b18kLmHQvhNuCqiGxjjDjZjhCGIi+MGTOmRLqt8JGPfIRf//rXpWVHHHEEb3vb2zjttNOGnXBhPZAXAKQhFW2tbVoW8MADD3DhhRcyf/58dtttN/70pz9x4oknsvXWW3P22a1HV8+dO5fzzjuvafmNuMkR49XiltFs8OgGaUHh+iwcKz152W98mQaFLxfKUkLg46DzahwxnyQ9nBSNV8913Y2EcNNb9sy9tW0dCR7tbGDZ0t2KO0F6EIs+9NHyY5GfN67mcgMyJSdRASrHPOQan4ul75oPuwxVNKASK3l/YTLFZucNfhx7wE8/cjbGKOq1Cmk9wdokKqywTHzyGBZuczOZEdJIZ84MZH5aRGahbryGG94m7jg8KboKa8wXDzQLbXXRKngJGI7JEcLAwfNQgutNN92UHXfcsbRs9OjRbLHFFk3LhwvrlHRf85rXoLVuimqff/75pug34Oyzz2bKlCm5Bvyud72Ll19+maOPPpo5c+agVPPv4BlnnMHs2bPz+ytWrGDbbbdlxmbN00kbo9t4azfaCfl03/ixcEBf0UC40OyFDA1tMlusUwm+ftwBM3eANnwbCuoL9yoSXLTw3nr0V+SQk2oj2fa8n6zn/dGvYptT0RNxcBAkR/2Y+k17U1uwjzM7KFwjG6/pihhsJqANo4cwrBLgd+OPJ/NRbK23C6UgrSf+vRejlYxRpJnm9jcuQEmY9CuOfDN/64dPBsItfVa4q6tWSbKRim4nqSVtmuS42+GbHNEpA14jVKtVdt55Z773ve/xqU99Kl/+ve99j0984hMtn7Ny5comYtVa+9r31mdtq6zlobIIcAdDu8uhQK4LzUSmy7J8SkQgx3CAxQdxu8giRMWXmfE52YYEGrgTZaCepxsKXCUYbmilKqLPHJG22q6Et1V0m0sJPe/vfwdCAxxPxHrKT5y8YcRH3q6BEBpsRt64XbSha9YPB/0+n5k5jbRWIatr0loCqNybq5Rh5+/M5ccfLK7Agp3M+mo2axzBAiXCDcvCMfZlMz6f9BuINia/VkHBcGGyWlLq19CIOF/SKsgZKlo5h1qtsyZ44IEH1nAL/WOdywuzZ89mypQp7LLLLuy+++7ccMMNPPXUUxx7rDP5T506lde//vW5k2HcuHFcfvnl7LTTTrm8cPbZZ3PwwQevlv7SinBDoixUoh3pyRYKIg6HWEy4ISvcjnAzClJudCxsLKjf+EHwlre27gTcpX4rwi0SZX5BNP4963k/eRuqRiIP2m0kMejJDxeTjMOXYkJZcCDawTVof/GcT2EzIe2rYjMhqyeYzJ1eIhaVGNLeBGvIq85++pGzgSSPYuu1Sj4NJEyNyIyir6b99IjCF3xOfTxfTJwsdUY06Tez5cIRy8hJCVNajGMPpB+T7XBqvMMtL6wLrHPSHT9+PP/3f//H+eefz7PPPsuOO+7Ifffdx5ve9CYAnnrqqVJke9ZZZyEinHXWWTzzzDO89rWvZdy4cVx44er5HYEmQgVX+jtNLc0JOF4vZH7jkTyN2i4UGu3lPpnhXmPjJNygj4ZmMdaK01Gh1HWrv/aLrZwJevwjZbINiKLlUl8GyL+kbOluTqvFP9UnxforIQ5Ydfl+mFRj6q74AZPkTd8z4wZ26iRzkyUgb4gT7LvGuIkRoWCiWOZWqNc1aaYwRtDKkqXCqSsnccmopQiuzWd8vOZl41J4v+eNENlO803MYzkhno02UoQL3jI2kPbfRqZaXyC23TX5BowVK1aULnUaSXeJmVQQri2X/SrKjT9CQq1xW43VaFAQrpaNh2z7rvmwJ1s3xBJoNkh7xH0PYjT5dsUWFrAgJQy2iWocAccdySJbWSvUFuwDBkw9cX7ezE97SDVZXWN95VlaSzCpwqQJWV1T76tgUp1rufW+CvW+Klmm6OvtyhNptXpCWk+o1RLSTFNPNVOemgE4f24t1aSZi3bTTKibMJ6HfOpvnWar4nDiSFnmWptSzE+Lg4x4ckQ7sr3DTmb58uUDugoasWLFCsaOHcvx3EyXbNLvun12JVdx5Gq9ztrAOo901ycsMZOYrJYwxRNuDEu5pd2xUm5QE05lg/tQr4iiWygId6ROiPURvVd/xHXdUhZU0bw7TlwFjbPdJXyTbxfQE//dR6mrES/E5Kxtv2Ph09t3zwsmQpNyV/zgL3Kj6NxCPvWhmI3mplhkmcZk4pbno9Qlv3WygeXg35zInW+7Gm0NqWhuff1N1FJ3vVTRBmN0qeucBWqecEc6HzA9IlwoIltFuUfJRLV40JOEVwcdeWEDQBzlTvZjpGM0Ni2HYuy6aZAdYrN5XGYpFH7cjQGr5n3UNdlOXITbKo2eT2xVrTXTvDmNt3aJOH9utnS3QRNuqwGa4fJDffaxls/JE3SZL3rQBvzgSNf/xmIbthuPB8JKfj+rJ6BsHhUbfyvasNt35vopwG6KRz1NuOedVxDqqbQyZP7IEgW1msJYP6LH/xtoJM9wYIYswwJZiyuJxjE9wS7WyjUxXOi4FzYALDWHMSki2+DLjREIN/TRLSLcoteuxiXVYn039t1uLIS78rL9UV3+lPPNwEueJg9RtuXI8/SWPd0f+YcseQewbMkHWocxDYRQItvGfNpnmsnWfGOXQgfSPoJVGdQdAYZy4FyayFxxhE2lFNGGx1WSkdUTRBm2X3ATf5l2DFmaYG2Kta537qP7OXtjapPczaCTjDRowNFYHpO5PspKhM+vpTLw0KA/VLiFaRGBUGOyndQQrHQi3f6x0ZLuHXYyE2RRXvYbIyTKFjb00Q3OhLgFY4hkr2kg3HC7scgJL19yINIwncKa4ucrXt7OduUm+XrpweutydSfOE23XWQ7CMJtSbR3v69ItPlkGmH0jqHoLuajUzeYEictaAOpctKJtmw65x6Wn/eJIpmaCbqSYo3w1IyjENH5fiptsXXxE5lVnkTUyuSe3TD3LjMypKblw4UwMSLuydtuTE+rq8ORhJLi62q7DjRbiNYjbLSkG3y6AY3RbXxgHaGWtiwJ1r7/wsyoQi1sK1QFbej4x4UHOSdG1Y0MEu0JMxAauEtubZpmjcUIUxwArCKf1ttK022HnHCj9RsJ19z9Pv+AK6J1Cykn2MLkX/8+QqRbPeYhatfv416i4puWi3U/OFq7H5kMV6lW9713lQGl8h+d0GWs1ut847E17KBfnzy4NzpCOFZ6cgeCoZwIVpRzGq3sYv0hFEfcsYYVaaG/dL/rQId010e0solB+bJpWkNCrbEJzvzSHKli+Uj5Itc3rDj/YFTiigdCU28XHklT0YNkiu4Tv9e0jdqCfTwhFSRdOeLHJU23HfT4R8ju2NWt1hAJx2Rr7n5fESnnX3y0f/lt9JgCVOYKKLxGm962B6ITsD4a9g3Nrffh2tSitMF4DTjsk1KW1LgJEjvccWX7N7SOEI7hxoqyWJtd4Al3WhuyHag4YrisYx15YQNDnIVtdDBYsXlrx3AwhpJgRdFObmMg3BfP/rS79O8yxeTcTPmpuJ48s+LQj8eWxwhRo/XXi9XpD1FfuJfXdf1lfD9w/tzifmNyLCdb5/1rvZG4MEP7HhDeQ+ykhBCtuxtJsmIUj1El2UOUYey5d/e7z+sbgnYbS2ZxcLEgim6PiM6JRp9uK/RX7bm6kEHICx3SfQUg9hc2Ni5vjG5vtBOYUZoC7DAS9ezrG/7v9EMQZdFdmXcleNuXN/7biGgRy+gvfLvldvrmf8itkmupluoxDzqJwVvLZADCDa8REBOuuWvnMsm2HA8SFUxo01A3KyBSkK/3qYTm5tUZDw68b+s5YrKNLY/Q7EWfLsu83CAl21grxNVojYQ7HK4CwSIDaAcDPb6usdGTbiPhtsNCM5EjZRnT/cHquptKqTJtQ8Xzp0xAaYuuZkgo4TXirFCIHzXuV/YJsFeddl/LbfVd82GClGCN5CPO6zd+0J35xhOukXKE2jhaHVxT8vFF83rzjV3IpwFHhRQtkTRQR7hUseLGMChQB/9sMB/PKwrBgZMRS2xF6TuU56JNjwaxtrKNNaJddDtcNq5BJ9LWY2y0pLvMV8ZA60kRMRaaiaVkWvydb+iE+78nT3LtYysp4C6hrRXGnvNNVpx/MOCvvD3JjTmrdVOT3is+6gnQf9LK0v25H+QSA6ro5BUeL6Hhfolsv75L8aX0RwxeKpBoTLt7A/57/div2j/3FY64f0gaJTjjYzkm23A1F5JpcQP+VpHu0n602/C61784jmXrWWvHdYGNlnQDGj2GATEJH9EmebC+TUodTvzP56aitEElBl0prGA2dX0Flp/7SRDJpQWsZew5rXvKrpr3UfeHHycO0P2577t+DEjRAKcBydSfuKowKCLdaOQOeMINaGUr89Fy2UoW6bD7/7r5ORsQjlBLc6tX3S/Tthw8xLrtMVFkC+09t7Geu8RMGlC7XTpMrR21sugBIm69nnc22KhJ99jN/rXtY7GWC+UeDPFBuqHh6aOPdL0NElA6yxu0WKPybL1JlbOGhSIBK2zWIoG08isfc5YpJE8+dc++n75rPux7MvSv3bppEsX9mGxDkxsJX0oj4QYHgjTLDBsD0QYYIBOTS2Gxt7zxOD4mylWEbyWOchuxxExiolrctnF5OH+WRg1w1hTi5Pb+1xm2VxsZbLSkO1Ha99C93Uxs60PckAn3v6ZPR2lLUk1Riddv/aDF4Nw0uKkJwTIVJuE24uVLDvRnhz/1xDJq9v30XrkvoFwhRYvItHLEj517IdJw465fRdPyNm8i13T9y4beuRs40R4ZKsjEkvplwcaVO2wiC9+ChrJ2KBJox7RIFIcEWiDgRZ5wW6EV2ba7ohwqXGVe/5Gs6iTS1n+UrGHYEuGGx27egMn2z1OPRSUZiZcSVOJqkazxzgQF+Ei3aABj2eLir7fc3ksXHYRoHx1by+jT7mPV5fv5ngzifL02tt4XjW8aq9KSw4sBpa4yTWir24ptinA3ZJ02FDOEpFgmlj7/mcY+9BDdWrGlKsvpkW4b2yD7i3JvNxOZrJYwybt8YpkhPo9GgnChE+luUFjkO4wFxAdQfKBuaPjj5JlobUkSZwNz8oH2DoJgBQu5Jnc4b3lZcyQEsOKCca4KS4omMKPP/BYrL9u/OFGCnODdC6It1RkPOvcC5BGutdJcldaugU1j8s2AGvfLNfpc1jecoXry9o2pDePVHeHWxbYsToj7iCxsrLBsaFnaOKk63lpM1mFShFunTPAwcmQb0HEvbAAIrena2cU2VML97aEnoJSh0pV5KcHkI2Kcp8jrtVEzcBHLVl9t/TktP+8TLrrNFFbZ3MXw8pcPcH7cQLZGsKrci8FVpZG/TiBbaNB1W9nGwnK/fTXuF2v60ZRgv/Nu95kEz25vAql2drlUY/sS18y8L8HUE7K+BJtq0r4K9VVV0prrk5v2Van1VqnXEup9VWp9FdI0obe3Sq2vSl9fhVq9Qm9fQl89obfPjV7vqyv6jJv4u8rbiXt9dGlxhAiUWi0GT8LtLY7daQ0FDv0RVCDXhV5ui4k9li6gbL2EkSFcwP+od3y6r1hc9+JBzNzsX3PCjQ00t26gZPvrT85GJ45sdZI6OUEZbKZ4ww0388zMae709cMQwR3oW1+1qOX2Xjz70z4Z5kgIsYw96x4g6Lq4S30f1eZoKIDI++r6RuZuaKUN18UtJQVR1jGPtqhPrr6n1vzbO/KyYAm7VI9KYjJPunVd9GUIt+CbmiswgqlrsnpC2lfBZAqTaT+6R6jX/GieTFGrVclSTZZpavUKaaZzwu2raWqpIs2EmhEyC7U8uo32u9jDvHgBWpNtKPoJJ3yosGyUBmI5IUhqQW4TJG9eHp8rjV73Ee0y1pEXXrlYag9DbVZOBIRWja0O2g0Bvzz487krIUxzsNY1XRGxPH3MEYgqnAaBfLeZf1vL7f39rE/7UeaSR6GbnXt33gQHJahArFGE2v25H9B3zYedvKDIK9ICQvMbq3AkqGzeUzeHj8r7a0LeDjnJQhHFh2q6EE3rgtBFZ9i6d2+QuOiyz/XKlcQgWYakytvpLJoUaxTWCEpnaO0mSihlqNcrTjqp1EnrOo/cgiyjlaGi3RBKY0D5oWhBd60TCM+igcy6to+tgoQQbYboNySI85+TECVH5AsF2cZ9Ftppt4taFBe1s5td9+JBLF1Dn65SDGgZW53e9msTGy3pHtbCvbCo4RJpQ8HjHzsDlWRUfXSbVFOv1Sq2v/V6njxyBkqBzTTKmpx0t73h5rbb/NuZn/UsaLGpYvMLvwG4JjgoyeWKJijrq9IcXFXaA/l9JzX0kyzz/RCGQrb2R+/MXzuvnLNBkvDVddWo2Xp46UwhOoPMx3VKsKSI750r2mJrGskE1eWiX2UEYyoA6Grd9c+tJ87r3GdJkpRUJZBApZqSrtIkOqOvr4JWBqOEvvwKw10qaxHq/kcnsa6NaDs0OgpCv2eiBHGQFXISjT7rIKc1Ei64rnrhfmOfklaacvwaS/qR8IaC4XYvzJ07lzvvvJPf/e53jBo1ij322INLLrmEHXbYYU13tS02WtJtxIZIuP++71koZVGJa5IdmmUH6UApw1+mHYOIM8+75W5iwhsX3NRym389dYL33jr2ci6Gr/liCesv/1qU4IbmMbGmayXvrVu7fp+WAqMNl/yRI6G/WWal/qV+gQAAIABJREFU535/R28hixbGVW8aQotHtevvB7XN9fHSdZJa0hSJBinADxkquRygPPXEUMhpU1o0tYGynNBIuOHxRuI1FGQ7XH13h1vTffDBB5k1axa77roraZoyZ84c9ttvP5544glGjx69prvbEh3SZcMk3J986By0Bl1J0Tqj0lV3zgSjeNvSq/jj5JkY327QyQPu7+1uWdB2m6EHQ16FBmxxyR2+65g/LbVprbk1XPPFjcz75n/IJduMLRNvQ+JsMFN67XfeHdnGyq9tKwYE1O6/Kz0n+9lbyX721mKB4OQGC9QL3Vb6FKRev80E+3IV66cBm5VVl0BbVSXrS0hXVTGZJu2tsPVVtw+434NFsHSl3o9b9uJaMnG6r1ibt5HAJ9gC8QZ5QgG3+mN/SkNBRSPZunXLbU8bIVEkDMMX3ZZeQ8gLdtquMwRR+Tvf+U7p/sKFC9lyyy15/PHH+eAHP7gaezgwNmrSnf/iQevltNA1wUN7fQmlDEqDUi4q0IkvaMBFCn+YOAtwl8cm07kzYftbbmi73ednTwQEk7oT67WXO9vY3+Z8xrfb8w27Y1gBaZAZrND9OdfIPEwKLq3vdWSsGwKJEZKjfsxAMPe+FxT5iHcMUHHarFWg9n7C9dN5dAfMoztg88nElOcq+edaZSHLFRTAYLtwBSN9jrKkmjmJoi9BdaUumaVM4QaxgskUT804yjkX+iqsenkUtd4qxihWvrQJ9VTT29tFX1+Fl1d2kWaKlb1JnkjrM8IqA3Vb6LmxVevWqATXDbfwEa/4tySgEE/E+Oe56DcEG6H3SGO0qqPotrGpf0Cjfhue358jaE0wKHnBP95YdtzV1UVXV1e/zw39WDbffPM12Mv+sdGS7mJ7GPNZvq53Y9jwg/dfjNIGrSGppCRJRlKto3WGNfCOO+fxxCEnYkxR3IABpQxvXTq/7XZDDwakGC3zunmLeeG0Q32STJCoY1eJYCO7GVBqYt579UeIL1qt8W6ETIpI1UrbKcEBeRtHTZnAtUU+/Bu37R+/HfPw25wgKhSE649+23ASS2wEDSMUKraIxLX1bbqsG9sjbsSOtW7cj4j7wTOArqa5C0Qp42x6lZTeVV3s++hpfHunr+SPV6sp6aoqibZkxpJ6LVkoppBMl2VkUZQ7SS0pky0F8QUJwfio1rW5kFJzmrLcUGi3YXljgu5IWVYQOs3JskVmElPU0pYVnfNfPIjFa9rwZjDygn982223LS0/55xzOPfcc9s+z1rL7Nmz2Wuvvdhxxx3XbEf7wUZLuhsSvrfLJSgFSeISZEFKAMgyjVKGX39yNkqrvKzX+oP3rUuvabvdZ2ZO83JC0HotW191Oy98YbwjLyN59RpQkgJKs9KssMlJ9+f3XccxfykaeXatn1EWrosrxwxAuN/YBc8kpeWy/6+xP3on9sF3OILVjiytjmwAeLJV0KglWxN5X72LQTIvdXiXg2iD1e5a15pipLwo43tT+KuLzDkXTKry0Tzhh+/7u15CWu/KpwSnqc5no/XVFakVUs/vYRyUACmQuoJsrECKjYg2kGxBok63Fe7MJgPwWb0I5X/wglxusWikrW1yelSpFpr5N/5Y9Vc+v8hMGr6GNwPYE7R/308//XTpSnagKPdzn/scv/rVr/jxjwe+sloTdEj3FYxvvedyN3NLQ7Wr5qKoat1pjtrw3nsv5RfjTs0jKZOBWG9TAt7+tSvabvu/jzvcRWu+suz1828FnK4rXr8tNavxXtxNv3gvL1388TzqtEYY/YVCNwsdx4QiAs7lBHFjcEKP3XYoNbvRRWJMHfhL7Hff5RJo2vf4DZMjAjF7krVi3dFvin7mAZV3/LHpNc1jO7htGj9W3k/tFe0LSEIPYNxr2rpy5OsjX13JyDKNMcqRqykSkWmmqdc1vbWENFX01RVKLLXMuRZqftdrWHp99ZlrZGNz/TXFluzMmdj8729mUwEYp29D+SjWUFR2WYQkmorSGN1Ob+g8BuUI91YzkWlqaUudd7jzJUOJdMeMGTNo+fD444/nnnvu4aGHHuINb3jDGu9nf+iQ7isU9+44D6Wh4ifw6iTLk2LGgNbw84O+gLUKrbM84hVrefc3L2+73f+aPh2lDIiQGUcs216/EPC9dUWwxqIqJncr5FDWeXQ1uawQpke4UmCLuzZtcDX451ordLeZFAwUU4GDbhueevDPMfe9xyXREkfCNvFEGO+ff55+1x9In3gLAFbThPR3b8kbx4oLJd2PRF1cxFv3HtyDf+5eP+zflfvm89Hwk4JNn8oTmFmaYDOXsDRGUasnZJnOSSLRhjRVGOP8t8a6kl+FI9wMR7B1bF76a4C6BFOYdXY74L50Wv5+DkhuQRA0gsF/Bz42rnoPXajMjHFMPjGiQCPd3ep7Tcf2sICRSFAPqjhiCBYTay3HH388d911Fw888ADbb7/9mu3gINAh3VcY7nzb1Y5klaC1I9yu7j7ARYwf+MGXeHS/Oe7kV47g0jTJ9dj33POVttt+8sgZaO2tY96h8MYFN/Hs8VN842+X3FLR5bz1V+z55bWQ28LC9IiVX/mYkyNscRluLXmpsQiQScvBlQHpbXs0Za3VZx7D3P0+l0QLmm4I94qsEWq335H9/K35/fQ/3pIzZWMeTyxIn5MVxDsXJBOo+R+LXk+qmWC+vgu2t0K2quqen3b5W81m591V2tffjT8ekwnGKOq1CsYoTKZclJu6SrR6XdFbU9SNq0SzOCKr+3+ZWDIsNTG5jJBFfRe+nR6ev96+ycISWSY4x4N4Q1XFSp4o649w20W3oaKtVa/pkSwuGkoibTCYNWsWS5Ys4Zvf/Cabbropzz33HABjx45l1KhRa7Sv7SDWrucdf0cAK1asYOzYsSxfvvwV417o+adr0cogCipJSrWrRne3kxTAJWm0j3pFLFqbEsmJNux838Vtt//k4Uc3abLb3XSj13Xda+hKmo/rCVl6AJW4qDfcF4FXnel6Fb/85QPcsmh8TvgByC8TlWXUSf0Q7i17Elo2irboST8tpkVo42xqFZMPlkRbZw/T1kW+RHouFDpuY2jmCyPEeLtY6qvBQklwTbvKNCvu75rOrWK2pslWVUlXVkl7q5hMUXu5m3pwLfxjFO+6u/0VBsBXN11Mmgkr65qXMycr1IE+H9nWsaRiqWO4K5vS9Px9KjflSq6TrgUVT2QGutBoT7gJwh1Zuddt3Oax0c0Q6kZutBNKGm/QdmO/byusyXkXnnvd1lcySvVPhqvMKo599oRBvY60CYsXLlzI4YcfPqR9HCw6ke4rAEu2uwHly3NHdfcCLtMNLinzLz+Zw48/eB4mUyhfCZam2hdDwK73X9h223+cPNMXTgg2ddHtm2+9Hih03a2vup3nTnInZ5Ewsrz6gjt58ZxP5cutldK4npcvOZDAdLk7AXx/XncCt5sUDGFumnUeYEOuy2ZLd0MqkA+VjKG8xhtaR3r5IndJBOdBP2GcVbYg2iB/1JUj3EyglmBr2nl0axrTW8WkivpL3ZhUkdUTslpCVtdkdU1tVReiXGXgqpXd9K7qZtUqZxNb1VflpZVdHPfCVE7+x9Caff9L5SYfDcfEGJJorguZEUuCQiN0WYXxCTOgX8INaPTethvMCmunX4mohikgrdYZQnHEuog5O6S7HuO2N9zoEzHCqC43bCVICiZzuuJHHjmdB/e8ABGv3aYaI458P/CDL/W7/T8eNguk6L0QE+7TRx/ptFmB506cXBCm989uftHXfe8F5x6wVvJGN4BLpvkTtuRkCJqn2FKCrRG16/4FScjJMzn8/7nRPb6yLbSFdOW8kZwQI1WRruvkATHiPLhQIlq90x+anm4eflupsY0oV/br3ofC9FUw9QRrIfUSQ9pXJaslrFq+CfU+12chS12Dm3o9IU0T507wXcXqdY3JhK9uupjemuKlVPGScQ6FVT7CXSUZvWIwuCjXJdAcDdYo9Fz3lorPQaOoegpWeaJM+GZDlBzPTwsDV2NYbN7cvBXhrs1OfGoQ7oVOE/MOVgs3b30zWgkVnVFJnNezO9Ju9330C/zwA3P50e4XofwZE7RbrTN2/+H5/W7/9xM+5xMOIRsl/PPia/jPo6b7ZIWgG4sdPLEpbfjbmZ9FVQrJIJ6P9tJFB0XbjaIwT7gi/Yxn9wUTossSRHrLnkUCTZvmaCeUX0mIbOM+C07XHSoaK9co3pVrPhN6AOMklnpvxTd+F3Qlo9ZbpXdlN32ruujr7aJer7BqVRcvvTQKYxSrel0rx5d6E1b6yHqVcZLCKjGs9ARbD2SLpS6GGsY1LceRb59kPoJ126halbsU3L46OSHWfAOOUEt9Xk2Ic4ph++CmSRwrPS0/o7Xd3H8o7oX1FR3SXc9ww5a3+G5ToJNgpo+dCYoDf3EK39/1EsBFtK5doM77K+z54Ln9vsYTh5yYyxUAb+u5Cgi6riO6kv82gvP5OlIJEeDY8xzhrrhgXFgr75oFYNJyBuxVc77Vctu9V+6bvz5WqM54wBFb6NsAZekgjqDjyNfLCmqf3/T7OawpKtMfotKw7K+nTsAacV3FtK8GxBFBlirX/EYZ+vrKhLvSOA33ZSwrxVATQ92Taq9kZGJ5iToKoVfcd1OPGj0GSUEhGLEoK7kX94f1I5v2PVSLVRB0NBVYImniejuBmdLDTE+4oXw4YF1MU+mQbgfDimtfc5sjW2Xo7vKFDpUM43sjjPuPk7jvvZfx7Z2+glKC9j7aoOX+y0/m9Lv9//j0bACUkrz89x3eq/vnqce6tnleEy7cCI7ctvrqEl74wnj3mDYYIyhl2czPSFt+3ieKpESDJcxGyZx2I9pXzfto4U6wQvXYH/kmOA2j2WM0jPwBkI+2noWW/oeziJG4p9mEUoFGI8QA1iIGJMM5GVKQmoKaQu39RMvXee2lzZffj+43p9SbuFavkBlFPXN+3IqXPVIKM1fmnQm9ZNTF0EeGEUstFxYKog1/h+g2sYqf1o9uuX+hCq2xECLARtHtzIboNjRJ///sfXmcFNX1/XnvVfWAC4o/FBU3XL6ioNGAiUiISxB3UQSHfUdQRHCUTZBNFtk3GQQE2ZlRJG5BEZcYIzEqLlGJBleISIxLxAVmuuu93x/3vVevuntmemCGGaDP5zOfme6urqruqTp1695zz51fhaOrsqRbQcjPz8eUKVPw1VdfoWHDhpg5cyaaN29e4vL/+9//MHz4cKxduxbff/896tevj2nTpuHqq6/eh3tdcZh9xAowBuTEyCzGExJCBGT1FzAIT6HV5jvw9DkzbIuqUgzxBIcnAjAGXPbasFK3Ybx0zXsBoOGamTqvSwU3lqR4AIPtECOzG70yra2yhDv6hhRJGG0HNElCP19rZJjzdbFrekvb9gtdMLMmOIZU3WjXhaR9STeex3osMIB52klN8wyTpNFV4T2488Y0Oym1dCwAWIJBbTgHarcAEgLyxxyoYq/EluXkQuaqU8jjgjPK1wfaF8P8mEKXyc9K7ZVAuxkaibuky8DwVnHftNsHgBvFcmrv1f685iMzHeW6bb0L0xCuQVUSLlDxkrGqQJWTbmFhIQYOHIj8/Hw0a9YM8+fPx1VXXYXNmzfjpJNOSlm+uLgYl19+OY455hisWbMGJ5xwArZt24bDDz+8CvZ+7zD10FUQulCW4xN51qwRtweNUgxtP74NT5w9G0+cPRucM1t1Nw5hl785pNRtvHXNEJ3nVZC6hdU0R/yrfT+KLrXNIxBGtgbHzlqhzW4AaIUCJOxQyv+NuhHuqB0DpVikaFYS4dKYdvMeCj6Vud1Nsouy6h5nO8kTI9RLDcPGiOR7f/1WQ7Yu4SrNPEz7H+o4H0wq+50rocB8QAUKLFA0MSLOKZoPGHbPboH4jzUQFPso/rEGjpmeviW2w+fpo1CAilpxTbKGVE1TA1eUOni3+LYS35+Mq72lEDrVYKTMrnMYQJ81ACkTTDrBvYeQAB4sxcN3XyIb6VYApk+fjp49e6JXr14AgJkzZ2L9+vWYN28eJk6cmLL84sWL8d1332Hjxo3wfTqrTj755H26zxWBKYesst01ObEAnCnEdB5VKgYmOXI/64M1Z8wlzwSm7KBIDjLcvvKtQaVu480r7gETFGWazqfznpoCwMxIo+KTF0vY97gH7PEPLNNdaLDkXGdyGAGRpWNqhCvj0cPqyNGPp90/mp8WejPsmnl5NGXg/m2mR+jneZuoiblafw6grRstKUtGJG5adQ250gelaNfdVacl2F4IhNkHSgGAmdQDA2I0MYJ+C6gERfUyTm2+X97WFfEiH8W/5KBoV06ZOl2gYvKkpjHCpBsUY+D62mGuQ9aQnCk8pNUHfVlh2plp1YVwAYTHYmnLVG/OrVrSLS4uxqZNmzB06NDI8y1btsTGjRvTvufJJ59E06ZN0a9fPzzxxBM4+uij0aFDBwwZMgRCpOnprGaYmLPaqgNiQsIXEjEvANc5SxkwdPl3L6yuPx+Fp80DZwwyALhwzEkUw7Xv3lnqdt684h6n+4tOsPOfngyACmkmouTGIcyVhDEFLiR2DOgE04UGIIVwlWkk0C28nEtLuCZqNSmIZPx0/zVEuNqbYdf0loAxr5EMcApQyflckfu6/Vs+eT45inmgDrdYdLy7kYcxRe3LjAPeGaneCiWh+JMzklqxdMQrJFAsaD93U6TLYgH4bmWbSWRAmt1EwoOUHH+7bCR2/VKTimi7c7BrV06pUW950Nx/yBbOyAWM0ggC3Ea3npOO0F3OWC7bo48dxR6+br7x/GpEuEDo1FbqMqochrpVgCol3W+++QZBEKBu3bqR5+vWrWvb8ZLx6aef4sUXX0THjh2xbt06bNmyBf369UMikcDIkSPTvqeoqAhFRUX2cUW4He0JxvoFEJpsPUF6Q0+Ti1LkBNX9y55YcfJCyr1pKMdnttU/+5e5HZoYoa0GFZVGmqyfAAD44KY7SQ7mUXTrzugK/XcDTaK6Oq4Yjp4S3ip/d0+blGiDMYVAD140j9MRbjg/jZokDhv6Jx3xagc0BUd/Gz15vM6hiblc04QI2twzRxT9Khzr8+tQf5v48AwoARR/+n9QXphSUJylOI1BglILMYYap6VqeNXzjWBtvoQEz0nYdIqUDF5OHDJOjzmXCAKh26sZDaRMcBQVe1hwzBLs/DmGn4sFiiWwWwE/K/JaSI56W3gPI8GkbYgIc77h7ht5mEkp2P3VfWq0rMJy3fbrNkS4X0F1I1sDGsFeVk53H+3MHqLK0wtAaiueUirlOQMpJY455hgsWLAAQgg0btwY27dvx5QpU0ok3YkTJ2LMmDEVvt+ZYpRXCM501ypXEByIeaG5dyAZbvm6O5bWW6QbIqiAJSWnk4RLtP3w9jK38+rFoyE8mg0gJRHfBc8R2f6j1V3WcMaLBTbKTbZg5JZww6Kam5uk2WgqJaUQaIIx9+e19cw0F2Z+GqCAgOHw4U9TxMvCiwqDE+lKAAKRkezBqgtJx+sjeh8Z6PcEDPxiUhbIN84kzwWdj1V+klLBIdxkpzEyNmdgCYWirf8HXqQj5iKA7+LgLT6K1P7jD/3ekqzwAxrHnhDwYgkU7cqx0ZmUzFo7SskQjwt9bCgE2soxoZULN4uVSGjJWBzSEq6xdcwERtUA0Ho5AwqDTnYUe3L0y1F9CRfI5nT3GnXq1IEQIiWq/frrr1OiX4PjjjsOvu9HUglnnXUWduzYgeLiYsRisZT3DBs2DHl5efbxzp07UwyOKwsjRKE9qWLCMbhWDILR71v/2xWLjn1YNyQAkEAC3Hbe5H5ya5nbeaX5WAhP2e4ypZhtkHj72sGUvwVs/jYiCQMRro1+ndv5ujNC938yLkdK0UzGhfbcJSL+f/c/mrJ/JCmD3RZj2pHMdLTJMNXhWka6ioDE8qa0vJ+ecliL96FePhvyr2dpy0dN8ElhnNIkGyFcziKEzGR4i80CBekzsIDSE0ooyI0NwH72oX72oYoF/F5v2Hzpt0PbIlHkQ0mOeJEPaH01AHh+ABEPgCIfsVgCRcVCj9QJx6szAHG99biWiBnyDKDwarw3mvqpY5U4WNJjrYCg1D2eCjqjPV+JTnwVSca0asKcSdUpd1sSsqS7l4jFYmjcuDE2bNiAG2+80T6/YcMGtGrVKu17mjVrhlWrVkFKCa5bsf71r3/huOOOS0u4QGZjOioaQzlVgE2E63NlUwoApRNu+64L5h+9FAvrLrG3RFIxbTaiEEiGzlt7l7mtP180HkIAQSIc6d3s5dHYdOUw7eJFhOj5QeSgNb/rL1mArb176pZjR7kwM5ws+82Qm4nMjdE4iDyTGx/SES75M3CASytIiJiXK2abPNwI24xljy9qTp/DQzS/q9Mu/Op3oZ49V/voOtIy/dualdOHtn/XPC51GOXP3zUI98/sq6C/mbF7NH4Mnjbb4RyJ5U0hf4kh8WNN+IfEIt/D+63zIBMCCR39mv9TIkEph0TAkFAMHoCfzUdL0h+b7jMJhWZpCNeF8V+IQ+H5RDf7fC5fGRnBEy5PMrH9AVnSrQDk5eWhc+fOaNKkCZo2bYoFCxZg69at6NuXNIddunRBvXr1rJLh1ltvxZw5czBgwAD0798fW7ZswYQJE3DHHXdU5cewGMRN9w4QY5oDnO4sABi4k4xG5tZeDi5IgiXBdF+5RKAYun5ZNtm+8Jv7rbOYiXCbv0IpljdaDgfTFXpP+zYAYZTJNCGdqkewmxsHc8C6wxS/GXIzzIw1+mx04AdGpaDvzd1Cm8H/7m1N3wangZbgMkK27knEPWmJ1BiZF8+/WCswpKPjBXibNwFQIU2u+xV9HtfshisqJKXxVCgNhx5Vcrtw8SdnUKTLFZhgNJq9RgBV7JF8LCHAvAAyEPjvoHaI/xJD0a4cNFobkuS686YhkGTpKCVDPOBISIa49lvwAexiRpdL5CkBSBbScLSuR8sSKUudMuB4PtEdAHCttyx0FWNMG7zo3K6+06qKzrI9RUaGN9XcOLHKSTc3Nxfffvstxo4di6+++gqNGjXCunXrrAxs69atNqIFaO7Rc889hzvvvBPnnnsu6tWrhwEDBmDIkNL1qvsCeayQWnhBhMsZEOPR6PbOHztiZq2VVhjPpEIApn1sgUBy9P5PtzK3ZUb0BAlhq+WX/u0eAKaQplMGfjSdYFqFoRi4CPBZt1vAvXCopFIM9eYutduhSRE8fI+WtQXFvi4M0XLHTEvtxPpu+E3kC5EUndKkCGXTCExIW0RzLR5TGiQ0RO7r0UKaXi+0pKuy2n9jp0VVD+qlhlC/eLqjQVKn3k81SKrmVNg3txmIXb/UQPHuGGrWrIGr37krsp4xPl2sditgt1FdQGEXAiS00Y35iWvKldpBjLS7Em8mNUZc7j0MT3ed+Y6rWHse3r3sS6OaisKBoF7I+ulWgJ9uf61vtNEtgBinCFfoCHd4MUUTUw9dRRVYTcbcudW/7bsuZW5r3XnTwJiCJ7SXrSa0P7xOsru/XTbSRo9+TtwepFwocBFY0vViCeuxIBzyO2HeErutr++ifWY6FcA4Gc0oqduIASiZnnAB4PsRrWkZxex+god+vOBaMeEF4F6Amnk0R233rMv1bTsRGRPKkhozt/TGPcwPSDImJNiV/yjz+6ssJJZdhOCnHAS/5KD4x5oo/imHmiR25eDn/x2G3btyULw7hl2/1MTOHw7Dzp9qYtduchnr932qNy5AUepuTbwBaCRPnAWQQNrus2b+QvggsxujXvDB9d+Ar+VjhbJ8FpIVhYrw011z7lgcKmqUuuzPwW60+cfIauuXXeWR7v6OfrpdUgCWYH0nzRkoYGS8HSbVJAWAaSozZjFKN0j0L+HEc0Ez0bRMSN/SX/46RfivNB+r9bVUQDM6XfcHIHObLZ1us0oFo9c9aeGiyLbMyPVkpbkMuM3jKskjhTaDb4e2BQAwc4fCKIoHdD5UhBcaph3DDOHumt4yHKPuSAr87n9FYtlFOpplYYTrjM2pSnhdNtqTqXjUjWCcvqtEsQfGqa3b5HTpokkt3/GAY3ysAL8EzMrFipjEw7I9nk6UfhH+jU82nFxHtF6Sk2xyZ7OEwhrZqSI/9j5HNqd7EMPt3vFBB3gMmlR14XxkvB3GxQowPlago1taXqmQeAf+lFnU8WTDWaS9ZaGBzFVv3w0AeLnZOLtuIQLdiSYjRjMAcPajs7ClYz8wriK3aMmEu2NgR0p9MGWjXCMTM7IopVhawjVg2ozHrEMhbHRwR5UDwCF3k6/uz5OvAnePSOfkiS9qTnlUnbNVAY80SVQnpBvVk0jQB7OucJLMbhIBo1QTGPnygqwcc/lK/MICFJsol0lr7whEfXMNpM0Bh7lgqvzxMgl8f0HWe+EgRC9W4PiOhh6knsNvCsDYRC7G+KGCgZzCFBSj1lTBFPJ+Kntw35oz5kJ4EoKHo7sZU7jqXSLcP180HoBRJyRCopWMbsU1Gj42Ax/m9icnMUefe/JDD0W2ZyZEpEArFZTOybrKBhffDM6lKC8hUGdyIRXh6Lwn4pU6h6sJ+FA9R+3nSVfb4p5S0RPHaoJ1K7DX4bUyv7fqBGOdCVAuvriYjM+LigVinkRR3EOxAopA/gft+Uqafab/lUafCzgmOC6xWHGGQ7hM4fl4933w6fYtKnowZVUgS7rlgHHYpwI61Zd9aJMWkM5yYkBax5GeIVwGadPmDBwKQ3dnVsAoPG0efF9ZshVc4voPBgAwhTRKJxjjcqVoWCXgEBuAcx6fjs1tB8CPmYIVvaf+4qj0aMeAToikFJxbuSAu7JidY2etSLu/xolMBgJHTynAN4NzkZyiUAo2yj5sKPnq/jSBJgiTHE37UfR7EUX5l0b9FySD1y19e/j+gmSDoqmHrqKGBx3lduerIcDwi1MwMw0RZvwOPU/g0ATscPAr8V6V/jmqCtn0wkEC071jHEiN1t46c5unAAAgAElEQVQ1sZoiiWyH8bD7zKQaAGqEUACGFZVNuCtOXghPBNovl1lTmFabSRb37K+nQHBToKJCmZsycCVZfiyBzW0GwtMqBku4SxbY7W3v14W4kYUaXLMOGbhFMxaRkrn4Oq89mKDlj5lWgP8OahdphoAERE5gC2iHD6fBlTvHXg/uhVpdAKgxYAN2z25B6QSHTbxur5b53e1vuPvn6N1OZ746osmNW/UCIr8N3iouu3HmQAKlq8ogXZkl3f0WnfV46WTLVaHTCgoUcczUhDuYU55XKiqqBSok35HxzLSQS+ststEtQAdZ7pbwxFp33jRwTumKmK8VCI72lXwNFH79p0l47wbdhedc+RlTOG3Zg/bxl7d1jfoomEjCkK7ORZZGuP+5swPlcBNUWLNFOOF0vjldZsbI/IfRN+gLCqxkv2bec1FDc6YQ6/1yRt/dgYDKHF9+ICAjyVgZr6dDeT299wZZ0i0BZpwJ0/Z4TDE7tM8QxCzdNmn0uSb1wEG3i4ZwxybKbq9cWHcJYrrRITAdT+DWherJhrOsOkFKjpwYNTxEurr0wdZ43f0R03LT5fV/Kx+IbHNbn+4Qnr41ZbAdaYxTI4IMwvbe4x9Ylna/dwzsSG3N2jrSWEECJCcDJ62wuS00s9SsD68uqJnPEVEvALYrLYssgMpJL5TX03tvkSXdJLTnK1NMngFEhvYpAHNUbkSfyzVxmeiXA5goM+tln1dnGWIekS1jDFwpdP2yp319bYMH4OkdMBMlklt2DeFe8Nx47bWgnzc53qQDkab9phrXmCaIIO5ZV6ySDuKv+nemlILkkY61dNsDgCO0r+73I1rrScPOMrrFWGvYbF43iyxcVAbpltfTe2+RJV2NXN2p46YSGBj8JNmVMQUx+lx3zIlJKwDA5AwId86RKyC4hBAO4TKF7jt6AKBCmuASXFCnWk5OcdoDimkZ1oUv3IdNVw+F0AMRXW2uC+Oz4L6ffms5U5y6rIwS4vi5qVHu9tu7wEyMsH4MSUY4jMNGubXHkc2jsYV0P8dh9zyNnyddHXlvjTueL/P7y+LgQ0WT7p54eu8tyvBgPzhwswjlTybKXSE7pFyRzChqd36UBKkWjEPUNJmLaRkQ7uwjVoBr7WsQkG5TKaDnDpL5rK4/3y7b+sPb9Sw0YxYebem96KUxVp9rngfo4DvrkdmR7X7Rq5eNZs0yAKylo0u4SjHUy1+KdAgLbdz+VpL0s0BI2EoyS7imacJdB2NKj2wP4bYCZ5GFi+SGn5J+AOpic39cT22DPfH03lsc1JFuj9pPJk1UpZ53Dxyd+Wp4IIcq06Pe20rGwvQDudfS3zMzsMabVHM1fKHsvDMTLfb/jjqFltZbRKPXGeVufT/Akw1n2cjVVG9NnvZ3fxmF1/5wL4SgqNItIpy9ZmZk22Rso5xuNGUNRNzGB1PEc1uCXWzv1wWm9HX83GXYfnsovDfrEj4pFYzbltHvJsNNbxw6+Jkyv78sDm64+f/SlgGQYt86atQojB49uoT3RO9oS/P03lsctKR7Ew8r8VaWmmR7JwEsle3Ri0W9BYzfk9RFtrkZ+pCOjxXAE0AgaWuKkQGOwaJjH4anZVed/t0ba86YG7l6G4JSkuGS12jcOnkthNGtWabR2ug8LmNso7TRjUvgYDT1AQgj1xPnP5z2M1i1gyLC/fK2rvTNMfK7giQTbzfiMPIx2jdqfz1i9OPksWsMXlJcxLM40NCjdvrhpOUBF9JKC0tcRhvebNu2LeK9kM7edU88vfcW5SLdbdu27TPz730BE+UWytB9yUS7K/Q4kx7OOBMgjGwBYGGGZDvKK0RMm9uYsTyQCoN+CQl3wTFLIDhNkaiRE6Dg1Afh+7ApCICIVXCFP7w+1HoteL6C5wXWSAYAzn1iWmT7n3TpqwmXDHLCHK5ufHDG7EAxnLhgcdrP8e9bu4ExapRgXOHL27qmFOK4F9irmIlylUTET+HI+x6zY9sZUzjsnqcz+h6z2D/RWqyosDxmeXK6tWrVKtPwZk88vfcW5SLdBg0aIC8vD0OHDsWhhx5aKTu0r8EUInZ3hmw764YIzkgu5l5bOahdMxOMEIXwOWl2FRiN82IKQ4poO2ExjaHnjm5YfhJ1iQlHe+tGsS3eGIw/XzQenDMIL4ikE5RidvikwSdd+trcr3u3ZAg3UezZ6FlJnuLDYLCtT3dr4mIgAx4tyJn9Fcp6636d195epRhTOGrCGm1qHhqWZ3FgorVI37m4N6gM9UJZnt4VjXKR7oYNG3DnnXdi0aJFGD9+PLp33397u5NHmwDAKtkhos8FYM2eDTL1IB3MCxEzNgi6K00BGBWn6HjG4SvJg0F3lnkiwMPHL4bvR7W3BkoxXPnWILx44URSJ4ggQsZN1t2fsg+fdOnreBZQizBzbs8CM0gx4KUT7i09aP/NIEamqGCW5I/ABeVxDeG6ml2AIt/vR7Smzjdt/HLEiL2/5cyieuFGsTwlVQcAi7+/Ho8dsZcrz4B0yzuDvSxP74rGHvnpLlu2DMOHD0edOnUwY8YMXHLJJZWwa5WHnTt3olftp+z/xviLdtCEa+RiBqbtN1PCHcQLdSNFOK5nXBCmIqYcskoTrkKOH0AIsvrzhITwpFUq+D5pclttvkO3/tLrsVgxuPZW8LwAFzw3PmUftnTsZ/1zjW8t5xLcC8CFRKI4nPpgpk6kI92tvUkvzLi0xLy1d8+UTjMuJISfsM5jNL5dd8sJPW3YI1JmjN5ndLtZHBi4UVCdJB3h0jnE8KjstFd+ui9eehcO80ofvfVTogiXvTTtwPLT7dKlC9q2bYuJEyfimmuuQcuWLTFlyhScfvrpFb1/lQrFom767sFiimUMDEszJNuBrBAiqTMtUMD9WkI2LlYAwUi5wEEm5m4nGRBG1ULferfafAeeOX8qOFfwfCe61YMckwn3w9z+EJ6MRAS2aKaJWhkvX22kA6TaO9rvwcwtcwg3khIIOLycOBhXlnC3396FBlg6cCcpgKss4R5gaC1WpCVboGJ1qQe14Y1SCi1btsSPP/6I2bNn45lnnkG/fv0wevRoHH744RW5j5UCc8XN5StTDgpDmEBmvfD9dGcaB/kIxEFNEqZBYqRXqGelkWeCz6W1e/RYSEaMKTuYss2Wfniy4Sw8fc4McMHsyB+DZi+PTtmPzW0HQIgwDxzOICPSM89JPRCRfoBTFj2Usi4A+LxnL2rx1RriL3r10usMydikCTgP0q7DkL8Zr64UQ+0xa8v8TrPYP1BS3nZt0CnyGgfDQ99fh0f3Mr1gpomUuoys3uN6ynURevDBB9GzZ0+ce+65OOKII9CiRQu8+uqr6NevH/Lz8/HOO+/g7LPPxptvvllZ+1thuJmtQO8jn4o8505gXSE72KJaaXAbJYBokwQADBeFkIryuiOK20XIkzMVGr44KoV2n/bF2gYP2MfClXgxhd/9ZVTKfnxw053hpAVXKC4kpRlE2G0mJYeUpRPuZz16gzHY5QBEfrtFPi5kGOX2I82uaR82o3yMic5R4x8r8zvNovqjtVhhVQnuhPu1QSf7OvTza4JOeCSomBFB5WmOqK4oV073xBNPxIUXXmh/mjRpkqJ9mzBhAlatWoX333+/wne2orBz584UwnWvPqszmCFlGiWYY2QOhJrdQWYEOyjCNTPTfD2G3Yxjj/mBnQLc46seWF1/PnwvoY3LJfwYzTnzdAHMDJ908cFNd9pIVnjS6nC5F5DCQSRHuBSpJvvpGnzWgyYRuxeCyHelLxxejNIKxgzny9u6anKlHO+xs1Zoj10VaZTIYv9FmxIi2zVJkS0QEi4Qdn3ubU73Ly3vwGF+GTndeBF+/9zsAyOnu23btjKX6dmzJ+6999493qGqRCZkC9D0CENFCjTN90FHsztQpxtMSkFoX12PhdEiEI7A7vOfrgDIR1eYsTtOOgAIB08m4x+t7iI3sSS9rHDyvzLg5Bjm+CmURLj0BkaKh4Cj/pIF+KzbLfYlSicAQs82M4RLkrLoSHUrF6vmkUcWZcOQplDM3lDZKRZITTOsTSLbisJBndMtCccccwxefHH/c4fKhHC789VgOudq3MSAsEmiHyuMfKFujChsUSt8TiqGft90xqJjHwbnCr52RedmcKOOKK/YNDhlX966Zgg8L+FoYymxITwyK+dcWrILdIRLG2URA/NkGIJVAcepS+fj06597CdxvR+YkGntHk3u1mybutcY/t+kR0rcZhbVG+35ynAOqPN8uugWKJlwK4ILs6SbBowxXHzxxRW92kpDJuOouzpm5oop6kpTDIt1g0Rfx+IxASAHRK6uobmBiXSlZBi4syPmH70Uvkfdar6XiHSgKclwzXt5Kfuz6cphED4d/q5SgQsVGdMDxRAEWqGgFQulES41UoRmN5927ZPScebpjjNXcbHtlh6RBojj5iynWWv6fUa3m8X+BTPFwqgSTM3jkaCjzekCoVrHkG0b+3zFN75kSXc/xiOKcktlwXSmAdGr/FJNuK4JjkB4ACYppsiXANSKe/fPHTD7iBWYW3s5YjEtEfMkpOQ2YjWz0JKx6cphVjEgvFChwIWC55OxOefGvUzvuTYiP3Xp/LTrBMJGCuXods1vq4IwSgUhrd3jF716We9exhSOn7tMa3TpuaOnFJSwxSyqK3qxAgRM2WGXSo8JAoCAKbTRBTSj8lnjkC0HSyFbw4EL/3cdHtlb9UKWdA9cdOCrbKHMJVsjITNDKoEoyZYkB5EKGB5vhymHrML0w1bBE04aISkguOmjfinv/9tlI3UXGgMUg+/HIQNy8/K8BKUVdBPESQsXUTHM6HHLINwtnW6LRLinL5+Hjzvfat9riDc0rKH9/rxnr5R9/6p/Z+uXa5QLWewf6McKrbeI0J2H5thfJTvYdAF3KhpuoawksjV6+J07d+71PnKh7HlT4jLZGWn7H0xnGhDeUhn5mEk1QFsylka2JhIw43rGxQqQ4+mUA1dQElBaMqYU0P6zPmn356+/HwPPD70TPJ23NcUy4YfTIZSivKxSYbRaGrZ0uo0+pybVM1bk6+dSJ0qY1EI6j13TIWeIOYv9B4N4IQLlHsMMCR3dLpft0Z6vJJN/FhKukYCVlbfNJH1XHmQj3QMMbmca3VLRAbbKMcEBorpEA0OwbtSrQN1oI4RxGaPiWY4XkpLgCj2+6lHiPr3cbByNTmcKFzw3Hm9dMwSM0WQIQ7jm1h8AZCJMbBjCdQdRpsB4Kehlt3TsB8B5TudvDbEby0ej4zUHeL38pdjer4t9bHS7WVRfjPKIbAUAbXxnI9uHVDt05qsjrfFQYcE5l6+MDApJGhoCoOIJFwBtpIK9F/Y1sqSr4XammejWkK1JNYRw24VhsrX2eQVqjhjMCzGUFyLGKafrC0kyMckgOYMnlJ0UkYznL5gELiQ8j9p2ua+w6eqh8LT5OJiyqQWAJGCfdCFXJDfCPX35vBI/80ftbgf3lB65g6jJuHMWGcNzY/n4WbdbIledExcs1hpdUlwcO7NiZUJZVCymHLIKgWTwORVYFWAj3bkqFz1YAbrqWgalG6LBhwlOhEPS5o5fopLIVqM8JubVFQc96eY6to7mAHIPGjOo0kSyJfWXm/fnq1wMYIXIY2HrL0CSMaVg8539/9epxPWsbzwZvh+OmhZeEOla40LB8xJWx3vq0vk6B8vKRbgAoAJm87YyCFMKZj+FLuy53gxWFqbx71u7UcNENT/YswBm1loJxqitPJAMnCIGMADTVS76OrP/EgAEmK1jdIhMyNYFYH1XaFCZhAtk0wv7PZK70oDwoGnPV0Y8GFyY55XjlTBfqxnMhGAXDHTrFkiGobtL9nJ4suEseH4Cvqc7vrwEOeVzSdpYphCrUawtGmmZU5fOx5ZOt9mruyHcM1bkl7idD3P7264yADiz4AH8qz0V74xcjUGnF0QQWfbTrn0iB/VJCxfh37d2s14Mx86qeA/VLCoG+Uctg9BSk6I4/Q4UMD7IxUBWiP6sEApKSx0Zljue0Z303Z6NbJ0CMwOzUXBlI0u6+zHa8hU0gFGTlSkMuJGvgXK0igYu8T4k26M3K4DQ43s49G0QiGwVA0bGSzc9X3PGXNSoIa3pTUy38sKsS0jEcuJWHgZQrtbkYBVgP8wZK+eWuJ1/3nwHbBpEMZxZ8AA+zO0PgEdcyZQE/Jw4mJA2yiVZWbiuUxY9hG19ugNg4L7EcXOWI4vqh4ePXwwpGTyPAQlAKQ7OFIYXt8dwUYi7eKGNVYVOlhmT/u58NSTCOzzuRLWGhDMh3IrqTMuqF/ZzJBPuzWJlKPJP838jolU23bBUtkcPVoBerMBqdI2PrgujXkiHVacsgO8l4PmUKrjq7bvx4oUTYeaXeV4C3AsQixVHbvfPWJFvo1PT9QWUTrgGnEvtHMY04ervw5GH+TlxgCtriPNx51sjhMuY0qPcSbmQrjsti6rH6vrz4XkcCV1gjSsGqRgG/dIBY3xKJZhCWkIBc3R3ZW9WEOZzrWY3HMoKZObAB1RwK3C2kLZ/46Hvr0OtWrUyOiiUQ7arZHt05qup2KClYxQNwJrcKAVMLmWG2sK6SxDzAuTkSHChcOM/++OZ86fi+QsmwdP5XHIXA3w/Di+WCJsXEkznZCm/q+fw4f9Wl064m9sOsFaNaT+jJl3hB9HONud1wNzi0XOMV+8D/GDFmjPm6pQPA5McgktIKdDv+86YVHM1xseMfwjJHo0NqdHqmlZ3AFRodY6FTP2ljcKhYpGJi1j1PiYPWtJ9VHYCaof5RwkVEXeb4r2b110lO6ADX4VOfFXagprS1DyrFLKdW3s5uFCoEZORjrKnGs2E5yPM4QpJSgUh4flB2BrstOWa4hdAednSsLnNQEuQSjGc/egsbG47IGV9XEvRIBlOWUKmOG7OGKBW4i969bLG5Ol0u1lUHf541hwwzsGgEOjcrVIMPXd0x8xaK8EZhQcKDOOdiSZ5Tj0iQFgsJbmYvrvLYDagm6JjTgqvQvx0D4CcbkWauu8V8vPzUb9+fdSoUQONGzfGK6+8ktH7CgoKwBjDDTfcUK7tteVEuBLKuiWVBAnSJ7ZPk+81rwNUTMsvhXBnHL6SjMuFhJQMnb7oTTaOdnBk+OP7lFbw/bglSTPpwRCwiVjLItwPbrrT3nJJyS3hGrj2jSaaNh4NlDMOl+Fc4vOevUrdXhZVh6cazYQnAvjaDIkxhU5f9EZRXCD/KEoBmVFRZl7fUF5IVqQsJARKlTHrKfKQame9RkpDuprII0FHPBJ0RK/aqYXr8uJA8NOtFpFuYWEhBg4ciPz8fDRr1gzz58/HVVddhc2bN+Okk04q8X1ffPEF7r77bjRv3nyPtptMtumi3UeCjsjVHTkRGavTPFHa1X+MXwiPkX9uzRgZ2/T+TzcsO+EhFJz6IGIxaj4g1QLlbmM5xkOB6LzhYzPIM9d1KNOE26BwTqmf8f3WeTBlENMAsbnNQJgGCNscoZhNYaQ0U+hlGFOov2SBnihB1o4nzFtS6vaz2Dd45vypWk7IoCRDIqAcbu4nt2LxcYvBGF2wOVPgLFTRjNJTTZgiiRgA+NDTTwDMzXDqtQlIXIWDUQJVZE43G+lWEKZPn46ePXuiV69eOOusszBz5kyceOKJmDevZJ1pEATo2LEjxowZg1NPPbXc2ywpujWRb0ltjq75x3LZvtT81ghRSDPRGBmWJwIOLhQWH7cYnu5Kc0et+9oUnHMJL0bEe87j0/HeDXlhhOtEumc9MrvUz/jeDXlQEnbGWfJ0YTfh5sfolHMPWFOoMzht2YPW4FwpliXcagSmOwet1SdT2L07huUnLQRj4bSPO37ohLyfOuD+GpTX5W5xFEBMR7seQkP+suC2zQP0/nSEW9YdZSZgQmb0U51R5ZFucXExNm3ahKFDoybdLVu2xMaNG0t839ixY3H00UejZ8+eZaYiioqKUFRUZB+XZryxJuiENmJFxJ4uOb9bmkRmAKNJwDFGpuVxyajCz2jir/nNmEJME11OTjGEF06JAIDzn56Mt64ZgnevvxuMUY8mc6zLyiLcf7S6C0DoRKYUQ6O10ynVoOHmc5UEvFiQYoxjOtU4l7YTzWiGs6h6PH/BJACA4KStBYBr37sThafN0/8jpl9XuOU7GqU0/bBVYIyiXqYAwfSdkD7Gp2dItp2cFuHklnmbZmAVQ7YG1JFW9jKVgc8//xz33XcfXnzxRezYsQPHH388OnXqhOHDhyMWi2W8nion3W+++QZBEKBu3bqR5+vWrYsdO3akfc+rr76KRYsW4Z133sloGxMnTsSYMWMiz93ElyPd9dD1CAXClINJNZSG21ghfOhJEaAaaoxTlMs02QKw0WzMj2ujGFhJGGMKjZ+diE1XD400Jbg4+9FZZX5mpZgtwClJEbNNNTiFMzCSpTGhIoT7Ubvbw4PXuaUz+2RagrOoWnAh9XRn6hK74p27sLbBA+CMI9BDRLtvJ2+PeXWW6a5DTiQtGQTThvyKjtv7g8wI1/iQ2P0AmUKZpqLKQlWmFz788ENIKTF//nycfvrpeP/999G7d2/8/PPPmDp1asbrqXLSNWBJlyelVMpzAPDjjz+iU6dOWLhwIerUqZPRuocNG4a8vNAMfOfOnRh48p/t4+TJpUCYl6KreGhhlw69WAE8Z1ZaoICaHPaANldnxgHfC9B5a2+sbUDFL84lYjnFAIALX7gPf28xAq9fPhzCzHJ3oBRDw8dmlPl537luEIT2vnUJ10Strh7XdLe5puSk3TUeugpnrMi3frtZVA/8+aLxAECWnIwhSAhc/uYQPHH2bJgDh3OJDp+SH8fCukvAGSPfZ90C7AmFRABAMYzLkGx7OF67Jro1et3kQnPFy8WqlnSvvPJKXHnllfbxqaeeio8++gjz5s3bv0i3Tp06EEKkRLVff/11SvQLAJ988gk+//xzXHfddfY5qUcue56Hjz76CKeddlrkPTk5OSkDNCWAJd9fj261nyxxjDSAUsm2K18N4dg7KujmCOdg8zjldGNeQL9jAQpOfRA5OQp+LA5PSPz+rzRTbuOlo8A5jcMBVzj/6cl457pBAIBzn5hW4n64IBcyLS+TRLARwrVXExbJAZri2T9vvsOaiijFwBSskQ50lOv6MGSx7/Fys3H2jsMUVFu8MQRPnzMDzHEtaqcJ9+HjF0Nw3YkmlFbQkPFSIGFVDKXBNEsop1HC1DM68VW2ay3QqYR0hFshEXA1a4744YcfcNRRR5XrPVVOurFYDI0bN8aGDRtw44032uc3bNiAVq1apSzfoEEDvPfee5HnRowYgR9//BGzZs3CiSeemPG2u9V+EkB09LrBH4POad9jDHCMpEYZExrotl+EXWkxHrbxep6E0ARcU/snAOHAyVeaj6UBkwiv1G9dMwScA796MrOr6FvXDAFAI9tNHvdXT07V+V3QPaQGF+TFyz0Z8WlwowQuFM5YORcfd74Vwk+Ac4WTH0o/sj2LfYNXmo8FY9EU0SUbh2PdedOgVDgLr+3Ht2F1/flasSAQKIpwAak9nDkG/pSZOU0fVgAFM36K1r9YWz8akCNZ6nlk8rlrgk7YuXMn/ri3Ol2uymzIMa8n127SBV97g08++QRz5szBtGmZBUQGVU66AJCXl4fOnTujSZMmaNq0KRYsWICtW7eib1+6Unfp0gX16tXDxIkTUaNGDTRq1Cjy/iOPPBIAUp7PBMmEWxLZAlSJdcfwSJDDPgMdcDFNxjEAvg4HYp6C71HetmaNOHxtxXjte1TQeuE390N4ATzPybM6OO+pKRl9jk1XDyX9pQgbKX715FS8e/3dMKmClEYIHo09NrcdYE9opRjOWPmAbv+l92QJt2rx19+PIS2t08Z98asj8Mz5U2H+x6023wGAOtIYE2GXIQcCCVqOA3d8V/IdnEF/Voi4/luAjnej1TXWj+YIKi2KTTcteE9RnvRCcgA2atQojB49OmX50aNHp9R8kvHGG2+gSZMm9vH27dtx5ZVXom3btujVq3y69WpBurm5ufj2228xduxYfPXVV2jUqBHWrVuHk08+GQCwdetWcM7LWEv54RJuaWRrZj+Z//Uq2SEyOw0APDD4IMXCRJmL8bECeEIhxw8QiwXI8cPJva0234Gnz5kBPxaH4Kn3YUoxMMnw62fvz+hzvHnFPUSWXjiy/bynpmjCTV23F0vQNnjoRkaE60S5XNpOtGwut+rx6sWjrdGLkkSkxUUxbGgyCcY231zI/3jWHBgDI84lfJ/kilIJ3PJ1tzK3ladbgc1dm9Lt7wu1165JMSQQSijT3S0+EnS0KqCKQnki3W3btqFWrVr2+ZKi3Ntvvx3t2pWuRz7llFPs39u3b8ell15qA8TygimlDrozaufOneha+wkApZPtjWK5465Et0gmvSDA4AE2pxsDwxwVTok4JCbhCcrl1qxBXWdd/k1XxD+eNYe6hmJxxGLki+vaOAohccFz4zP+PG+0HK5v/4l0z396Mt69/u6USb7GoYyLAEIEkU42l3Q5lziz4AFs6dgPjEsIP4H6ixdmvD9ZVCz+dtlI+zcVRxmKinIgA45A0iDRq96mC+yTDWchkBxSciQSYQtwIhDo9EXvMrc1mBPhJvRhIxE1wVH6uUAfK4GjWzcEXCg74max0qYW3Ncfl13www8/RMgwE+zcuRNHHHEEPrrlZhxehjzrx+JinLngkT3aTln48ssvcemll6Jx48ZYsWIFhEgeQVs2qkWkWxUw//x0aCWWRwzL12rtrpteUFBgimuTGyLewbwQhwkFn5NhueAKjIeSndX152uSDaNHJUmlYB5f+MJ95focr18+HJ7W+xrCpeJbqlcDGaDQtAnXHGdzm4ERazRDuAClK8yAyyyqBsl3GsXxKOkYwn2q0UwApL9VTMH3AwQJDgmUSbgjvULEZWh0IxDqdY2xOaClkCxKpskw86pmRHwAACAASURBVNRKW2ZPYaaTlLVMZWD79u245JJLcNJJJ2Hq1Kn473//a1879thjM17PQUu66dBKhH6wEsATQSfcKJajtR45DSBSRPP14xwANRnA9Q9A/3gzHWLRsQ/D145iAOCJAEKPwDGaXaUYmr00OuN9fe0P91q3Lzv5QYaRDe1D9OCk1t0wBQGYlmDY97l5Xq7zw6VNEs6icvH3FiMsiSjFUFxEhGtSDFdsouLpuvOmgQsGGdAx4IkAgeRo+/FtZW5jfKwAgjEE1INjp0gMYIW2IShIm0AgJBfRlNMQYfK+a3Uh7Yi9LKRVpXrhueeew8cff4yPP/4YJ5xwQuS18iQMsqQL4DoResFyMDwRdEYrsTwpvUA5XQUFAQ6hmM3j+vqkEAwIFMOIYsoPzay1EjmxAJ4Io04lgeveH4g//Wp6JAL93V9GlWufbYFEN1yogKPxsxPx9rWDU9IKhkzN9OCSDHIYU2hQOAf/at/PzkvLEm7VgQg3PEbixT4AkokxrnDZa8MAkO+Csew0hSYpOW78Z/8S1w0AUw9dhXiC3MZMc4RxHctjhRlNX1qhnffMMNdklCa53BNUpU63W7du6Nat216v56Am3Y61H488firoguvEMlwnllnjGyJZBgmFGDg4AF+FeV63mGbMysfHCpDjS3g6F8F1LtXkVJ84ezZiOaSRNSdOebDx0lF6QCU9VgFHk/UTtGQs6q/AmIJnJgYzFSHc91vnhfIj3etsOtEYT/XTzWLf4Y2Ww2Fqx0oBv31+HP7yu/sgJQfnEpdsHA4A2NBkEjhn9sJqlCemqFYSZhy+Uh8fFBj6XGFEcTsM1TldCiBKTg8s1Z7SnRzfBXfZiiZbgwPB8OagJd3r+TJ7C2S8FdyIFwi9Flzlgq9jXzMjyuS9hvFCjPIK4XMFX4SmI56g+WY8Sapl8nDlxV9/PwZ+LLDrkpLjgufGW8mYgdt1ZpB8MEYeM4WzHpltB1YC2Si3qkBqFPpbKYbfbBiPV5qPhZQCnEtc/OoIACQ3ZEwPiTSFLaeoVhLmH70UjHkQupYwdHd7jPELMUIU6mMbKHYOjXAWWqjV7ZrUBmxmq60uYTClm7rbGzCh7HzA0papzjhoSdclXPe34SFTSPOMYQgYEa5uhHjQMQUZxAvhIepX7wnyXDCpHqkYYjpfet37A7EneKX5WHh+EH4GSSfkpiuHAWBQPEqkSjH4flznjmXEBpKiXNgPffajs/Bhbn/brlzdo4UDFZuuHBYh3AueG49XLx4NgCJc0734wm/uB+MKKmDO8sCVbw0qcd0PH78Y8QSHVBy+kAgYwx0/dNI5XQCcIQho7LoL0/JrJGPpUNJwyhvFckfLWwEuY9lId/9GSb3hHGH6AAA8xfTAvlAcfpvOeeUAdtS6YBQNmM4z12YPANpsiVollgcvNxtnI1yATsjfPj8u9TM5RTTPSxCBchkxyXnvhryIBwMUs+2/XBBBp3jqZlHpoIsnqN1aK0Y2XjoKStGRaAj3zxeNB9d1AuEZUyOGFm8MTV2pxvKTFkIpQQ00XOLWb7oBAKYcsgqeYChKMMRlNHAwp0e+ykUfVoDerICKZk4rcID0rnutxYpIjveJoHPKneQeoZq1Ae8JDlrSTUe4TBHhmiiXg0Go6EHVixXY9IKRWptVSQUIocAdgxvGgK5f9tyrfX2p6QT4fkAVa0EphaYvjgVAt6LWOcxIu3jooM9FkOJKZopk5qJw9pqZ4YBKpnD68pJ9jLOoRPAwBaU4kCjytINYiJebjYM54rijRLns9fS1gUdPz0c84YExmlgiuELXL3tizpErEEgGwRkS8eh7GOi4nSlz0Z8V6gCDwVAy0zPT0nlJu/pcIExNXCeWVYgBTjbSPQCQPC0CCGVhQJijMh1oAsy2+zJQB5oAScWE0S8qim5v/abLXu/fC7+5H34s0FMBomWNN1oOh2vV6MKekElH+ns3kNuaiXQ5l3Ysu/GDyGLfg4yKwsfxIj+Sj2/+yki83GxcxB3OwBTVkrG2wQOQSuiZdxyd/k1a3QXHLKEJwUVCtwaHUkfBQouOgY4+1+RsAyDt2J7kIZQqQrwVSIIZdKShrNerGAct6SYfCG6Uu1ZXXm8WNKZH6A40M2Idzm/7fufvu38u2eQ8Uzz76ykQXNqUAk1/oEaKi14ag9cvH66fT0+4RrVw9pqZ9vl/tLorcmIzpnD2mpn45813WH2ua36Txb7B29cOjriG/fpPk/DaH+61mtvf/WUU/vK7+8B5lHCN90I6PNlwFgABz5OQAUO7T/tiab1FNrqNx+lAMAY2RjI2JpFrFQzmyDINQA+mMTfvwFelEKzrx+DWTiqEfLPphf0fbpT7hG4JvlEs1yTLrCyMg1p+ASqiDXAmp5qmCM5gZ0/tDdadNy20Z3SGUDKm0Oyl0fh7ixFQilvPXBfMThNWEcI1MHlcxhQaPjZDD6jUz1WL4U0HF965blDkQmgJV3JwIdH0xbHaWYxed2VhzV8ZmXadTzWaSccHl7pBoh9W158PLjgCKbQPg05RMIWE4uBaIjZChNGtccsDUkf3dOWrbUOEm3owcO/JKtJXl3NVorm/u0x1xkFPuhIK6xJdAYSyFlFKuoEjnBBhpqeOz9AAOhM81WgmhEcdRZyHTmDmJPvbZSMdJ7Boy6PQpjrCk2i0dnpkvcbe0ZCrUsy2/5rI6YyVc5HFvoXb/KAUw+uXD9cFL4WmL44loxun6Mm4gpIlN9M8++sp4EKACwkZcLTafAcKTn0Q7r2Y1AMqleJgDBhe3A7jYqRKMHQlAAQ6r5uM7mnkYnbd+jcZ4qiKi3ANtNd0mctUYxy0pPtM0A0//PAD2h31R1zr6dHUiEa+yXcppoDmphbuT3NQ7inWNngAnnDsF3mos7341RHYeOkoJOdwDfG6lo3JOd4Ue0coNFo73bYAM6YiXgxZ7Bskp3viRTF7R5PswUFFUaK0i14ek3Z96xtP1kSqcPU7d+GJs2djbYMH4PsMRUW+Xg+pFwAOT0okAo77a6y2nZdM/0xOOq77skIEUAiggxBGf5s8r4ExvZFpCLfguxtxxBHdyvs1pXwP2ULafoqrxBK0O+qPKc+biNY4itlcrnOPNCfDwX3lwaOn51OE61hAAhThXLJxuNZqskgRIWyAoLSCabxwR/ok374y5hAuS/XUzWLf4L0b8qxvhlIM8aIYgoBHGlo2XjoqoplOR8YGNKCSjoer3r4bTzWaaVNUMtCpKslS7o4cX3sIpjAmkVok68eiKYcEC9MKbpSbsK5iKpJSMHeSpQ2EzRwZ5HQrMrKuBBy0pKug7NUdCAtpfww6RxzFTGrBNXCuaBSc+iAEp5RCdEIvw2WvD8MrzcfCiOPdk9IsZzwVOJc45/HpJW3GLv/BTXfa6Dgb5e570IBQrSAJgESxb5UkSjFc+MJ9Oo0UJdx0umyAJIWMcXhC4Q+vDyUvBsERJChNIR0GjF6AtepGX8iHJ9UjjK9ucjTLFEPAFBQU4ppgE1Da5jEk3KcTpN65yluyx99VMrKR7n6OZOIFYB3F3E7Ch9PoESsCS+stAhcSNXMCCE/aqFNKDnCJy18fQkJ4M8+MR6c/AGFqwZ13ZmDmqxkoxXDuE9MiY9iz2Leg756BC2X/H29ecY/tXPzt8+M04aoIEZdEuDSgkkF4AS7ZOBzrG08GY9QsEejpEkCUiDhTUBK2gWfQL9HW3WG8EMX6b/fsMOSrmNKpBlpnAioS8RqyvdpbWoo32R4im9M9cFFSD3lFYWHdJfBEWKADiGw9kbC98xTB0GuMUQHFTS8wpqx5OYAyo9xzn5gWtv+mMcDJovLhuoA1Wjsdm64eCpPU+s2G8XjtD/emSMNKIty//O4+W1S9+NUReP6CSRAcSAShMoFmo0nrTMYVqRU8T6ZMkRjjk6cuAPiAtXoEQsKV+ieAQsDClIIZBnCdWIZrvWUVWzxzkI1093MkR7muRreyMOfIFaS/9amg4XuBVRMAwNXvkMqAeuujzlGp/rjhrWfytODkKDcZxsYxi32HzW0HAAxQulj21jVDoAJhTW2A5IJoyev66+/HwKScgkDgpaYTwAVDkAijW4Pkx5wp9PxP98hz42K605IxKADxJN4yZBvXaQVTCTDny41ieSSnC0RVDc8kulVImiFreHMAwKgVngr2vnusLEw/bBV8T88pE5QuYPpWjwng+g8GACC7PsaoTAGkNyUXQlpNbvK04LevHYxklYOJcgHyYsiialG0O3XkzN9bUKMDpYuUNbxJxl9/P8ZehJu/MlKnGAhSMWtmz5gira4mZ6EYOm+NtqTPOHwlEgGDoNsfBMqoeIA4qCQVB0W0cdNxCRrJA9D8wMjInqQLxTOJbrjCW1Jhed1spLufo+C7Gyt8hlJJuL/GaniCooxYLLBVZCk5OFNo/SGZ4ZAhNYPQB5dLuIo0OPBiCXvwJU8LTm4nBWgqsGn/FR6dHmc9MruSP3EWLoyhkFIMDR+bgbevHYwgTqffBc+Nx99bjNBEGxa70hEuyQaJRJu9PBp/+d19MEMogwSJGTmXkODgkIgnPPqfJzhyP7/Frmf+0UsRBAyMCV0XCEUBCpRKCBQRrkuqy3V9oz1ficBVQaSJciWAKzTZGpvUvYZOjZW5TDXGQUu6zwbdAbSu9O2M8QvBoOBzsnsEQtcxpegkNCNVnj5nhnWPclMKkQhXm5ebKLcsRIpu+qhPNsDJonJhLDPNBfSd6wZBSgEmJBqvux+vXx4alptJII2fnZiyHqNoEF4AGXC8evFoMP1PNdGtmY8GkM6bM4VWzgQJ0wrMOXWlGfvRIMlYp1gTLk36JeVOd74anXUnWqA1uIaQFaMCWkkR7fpENz2up3va1zNFeaYBV1dkGz8rEcNFIQJFshxDuEbCwxjQeWtvdNDRx5MNZ9mTUji5WtfMxEwLNnne5CiXijIhGFORKJdl0reeRYXiX+37RS588SIfQUARaeN19+PNK+6xuXnOJcBVWsI1o3uMmoEntYAzptDijSH2b3NBbrX5DrvMqlMW6JSDkSSGF36liFyLJRGuaZJ4UOVCgNz1AGidQphmoN/0+GpvqX3evLY+0Q3rE9324JsrAeYYLuunGuOgjXQrE3dx8mWIMSDGFTyuILiOQhSDlAzd/0MTgqkpQkJwZodVkikJrevPF40HYwx+LG5zfeAKv/7TpMg2aXJEVNnwqyen6vZfBuERUWej3H0Pc9cSt11hKrW4xSlHn/x/BaDNjVjk7sc0Vbj52xcvnAjGODgo2r3mXbrYrm3wAIIEB+dcD6+k9QqhkAiAeMCQkAy7dL5giu5G688K7SRgCSCBkFDd8ep2EICOeiuUZJNwIOR0s5FuBWOA073jMRpUCZD0RioGqRj6/Jc6dFbXn2+1lDKpWNbijSH2xPQ8GrEudNdZ43X3p922WT75hM6iarClYz+rTGlQOMeSpPkf0pQI7X0s0qeK3mg53BKtKx0z04BdjbZpFb78zSF2ggR1poVEJbTeG6DjMZAMUtLxOT7IxUSZi0G8EHmOoVMcpM1VUBFvaaWbIQAi4WcqOqpNA6NeKOunOiMb6VYQ+rJC8tXVj60FpI5cGYtaPi474SF4HoMnKLr1BJmUS8YhRIDnL9AKBhGK5BlLf+tp0gqu3Oi8p6ZYkxszFDOd61gWlYOPO98KMAYVMJxZ8IBO8XD7v9l05TA7IcK0cJ//9OTIOqhpgkEIiSbrJ+D1y4dT44NzUTXpBkPMl/7tHvvan341HQC5jSnBIJREUdxHIiEQj3MUJwQSetzPyHg7jPELsVtHwSayBUIlA2AKaGFhDQibIfYJMkkf7INIt6ioCL/97W/x7rvv4u2338Z5552X8XuzpLuXcCdJRPx2tVUeVwweUxiyi6q+849eSnIxxuH7oS+qlES27q2RH4tHOs2arJ+Qsv03r7gHzHHgMSfvu9ffXarOM4vKwydd+sKU0Bmntl+p72jOe2oKXSTN9A6dp0/OzwPGZF6hyfoJejqwQiKh0wlcATIqJzTeus9fMAmJgINz473ArXQsHheQkoHpdNegXzpiUs3VGB8rsPtMzQ+EhKNcCAtola9nLxEsg460fUC6gwcPxvHHH49333233O/Nku5eoIeeGeXCeO8GCohxYFQ8NMeZW3s5PP2Ne/p2UioGj+vpvjzM1QmdUuBCQoggbVcSTY2laMmM6HFB66GTOhvl7jvYnK3O4yrNWoZY3dxsSYRrJgI3WT/BjmQKAh7ZhjUFAay3LuV1dReak86IxwV2F1NOOZAMt37TBflHLdOj2Gm9gS6mKecwEqCGCInK79LMBNUhp/vMM8/gueeew2OPPYZnnnmm3O/Pku4ewIyf5oxI09fPm3OAIl9gbIIId1LN1RBcwRMcXIQND24xRHgJOwPN1wU1U4FOR7gm8knuVDNRLhAaXmcJd9/hs263wESMZ6yci81tBkbSAW9fO9jegQgRpDS2AOFEYCZkOOlZ/4sN6diCGmN2Xh75dACKMSglrNmWlFzPSQO6b++BxcctxsK6S5AIPL1OIKEY1R30Ppi23ziQdhZalaEc6YVkV7OcnBzk5OSke0fG+M9//oPevXvj8ccfxyGHHLJH68gW0sqJzny1FXqbcezGiSwBOs6nyVzrszs+VgClzGSJqLqAMYV2n/YFoG0auaIUg0OmF72U3js10hqso1yXcLPY9/isB80gM/+XzW0GWnXBr56cqjsFkTLjzMVb1wyh/2dSYc11hXN/jNH5K83HRuSEXFB7cHGxj3jCQ/vP+sATgZ4KTAoaQ/5SAgw0UJXrbUnQFODKctbbUxidblk/AHDiiSfiiCOOsD8TJ6bWQ8oDpRS6deuGvn37okmTJnu8nmykmyE68FVOkYyBOdEL6Rbp8SzttTtcFMJjgK8nApc0QuTR0/PBdU6WsXB0uxABmr08Ou17TEEl3W2Ue9vKOCLeulnsGzCmULQrR49GpxZs42tsCDedX4aJgl1JWHS99Fup8O7nb5eNJI8OyMh74nHydBBcgjOFx86cC0BY1YNZj2mKUGDW3GZaBRrzVzjKEelu27Yt0nFaUpQ7evRojBmTPrgxeOONN7Bx40bs3LkTw4aln7ycKbKkmwE68FUA6OpvRvkopizxSgDzHWPzQbyQvlgWdiQqzcs86YCRioFJBe5TlCI1af7+r/em3RcSySd1mjHS7RqTG/Na8sieLCoPX/TqBUoDMBTvjkHJ9DeRhnCTHeHevnZwJFWUrOV1nzcKFjoWwjSDaQOOF3uQkuOad/Ow7rxpiBf7uhGCRYiZMVhljVt7qM4oj+FNrVq1Mmrzv/3229GuXekR/SmnnIJx48bhtddeSyHvJk2aoGPHjli6dGmZ2wKypFsq2vOV9u/kuWkGrrl5fy0b861YnIoT7jHS579dsejYh+0JRo5jdKvpCQkuZIkjtY3tn4mYTGrBJdws9j229u5piezUpfPxUbvbLbmd8/j0iJIkHeEauPnayPNC2mIpdGT6RktqmBBCQkraViLhWeL1vQDrG0+GDHxIh2zdQpRSsKqa/QaVIBmrU6cO6tSpU+Zys2fPxrhxYX1l+/btuOKKK1BYWIjf/va3GW8vS7olwCXccH5UGNkCwFIn39XPEZNL+z6SjjFGHqeeUFoy5uTn9Js8PwGlgMteS3/r8rfLRtrCGaA0+aY2SpicXmneullUHLb16Q63NPKv9v0QJHwwRtOWiXAdrXWaAJjSCtECmVEdKEdaBgC/ftY0VTAIezVndkrEH14fipeaTkAiLmw+OZ3Vo2nQ2e9QhSbmJ510UuTxYYcdBgA47bTTcMIJJ2S8nmpTSMvPz0f9+vVRo0YNNG7cGK+88kqJyy5cuBDNmzdH7dq1Ubt2bbRo0QKvv/56hexHLl+JXL7SIc5o7tb0nZuKbi9WgD6swBo825HtLJTgDNnVHp4gYxGTPjDJfiXDabyXvzkk7T6Rs1TJnWbm1jQTM/MsKhjOrXqiKGZ9Fc5eMxPv3ZBn/yeeT77JySkfyvVGu8qSmx84p/bgX/9pkm2qYNraUylG6QOdKyZj8yjpUGGNnuvy717ouWPvTGeqEumKiel+qjOqRaRbWFiIgQMHIj8/H82aNcP8+fNx1VVXYfPmzSlXFwD485//jPbt2+Oiiy5CjRo1MHnyZLRs2RIffPAB6tWrt8f7ketEt8lXI0PCbhuk0elSrje6rNHpjihup20dGWLaVpEmsmqTE91xZqZFJOOvvx9jC2303vCAavzsRFsRz2Lf49+3doM5Uoq1Py7lV6MnvbHTTCbcd6+/27qK2chWE64ha+OhAZCygXtR8xzzPi6kHjxptLmwF3elGG76qF/FfviqQjUa13PKKadAqfJvq1qQ7vTp09GzZ0/06tULADBz5kysX78e8+bNSyvzWLlyZeTxwoULsWbNGrzwwgvo0qX8LYmlkS1AEa4rDO/KV9NyDICWjZkfQ8D3y1yM9Aox1i9ALEmdYBUKXKL1h7eXum/prtqmSwmIqhUApFTEs6gcfHlbV7jGrYwpJLRi4OxHZ9G0Xx6+lnyXQtOAw641DhnaMzqEa/6f71w3yNo/AjSu3Qyx/HuLEZCSQ6rQ/Ma4hxnTmwMG1aQNeG9Q5aRbXFyMTZs2YejQqC1hy5YtsXHjxozW8csvvyAej+Ooo45K+3pRURGKiorsY1c07RIukGq27BJuJ74qkm5IT9D0/FBOkjHOKao1ka0npI182mwpOfp4udk4LR1Lfc0Q7lvXUDoiq8/dt9h+exdbzAQoyg3i9I8665HZeL91nr2D4VwCTKFhUoOK6RaUAbPKAiB6++z675oUlGknZkzB86TuVuOR9wJ0Yb7qzQPvmGA8A/VCNffTrXLS/eabbxAEAerWrRt5vm7dutixY0dG6xg6dCjq1auHFi1apH194sSJKTq8m9kK9D7yqbTLm1RCoRPdGp2umSCcLv2Qr3IxkBVCgr5YBTK8CfO4dGJ0+qJ3Rp8L0JEszIkk7SwtsnKkZYwGNBvl7jsYQkwUe5YEzyx4AJvbDLQRLNdEmWyn+d4NeeDCNMTo9eleCVNsM6mIf7S6C0LQsSMDSh8EcQ/cC2gfAld3S9t1TW8OOBwAkyOqTSHNHKgGSqmU59Jh8uTJWL16NdauXYsaNWqkXWbYsGH44Ycf7M+2bdvK/OCGcNvzlVanC0QVDEana3qL+rFCO4ovAOV0jbWj0ef2+KpHmZ/JzLxyIxc38jGuYq77WLp20iwqHl/172z/PmHeEiqcJTUyuP+3ZML94KY7ITyJRmunh0NH9VU+Wd1A5KysS5yUHEEgwL2wm83V3f7uL6NK1HdXNdrzlehTQpBTLpicblk/1RhVHunWqVMHQoiUqPbrr79OiX6TMXXqVEyYMAHPP/88zj333BKXK0/PtRvdGtmYiW5T/mYKUAwCRtmgCRahVlcwBV8o3PFD2a5MG5pMIikY5/Z20o10rQeD1mxmMq4ni4rDjoEdAXBAAfXyl+KzHr2hFDlvnFnwgJ32C8XAuEyZQ/d+6zx7d2I8GWzhzJks0vCxGXi/dZ5NQ5FCgSJq348jCEREXsYYrP9CdUMHvioyFXivcQDkdKs80o3FYmjcuDE2bNgQeX7Dhg246KKLSnzflClTcN999+HZZ5/dqz5oF4ZwXdmYS2t24imUlYwZGzxDxG4K1pBl3k8dUBaeOX9qipG5XQ9TuPCF+wBA5/Cir2Wj3MrHf+6k/yHjCmDA5z172UaFM1bO1YMnNXE6dpwGm9sOCCPgpNe4UFYa1vCxGdjcZqDNBYMpyIAsIf0YOc+5626yfoJNOVU3uHeIFYXyeC9UV1R5pAsAeXl56Ny5M5o0aYKmTZtiwYIF2Lp1K/r2JTOYLl26oF69elbJMHnyZNx7771YtWoVTjnlFBslH3bYYVawXBZcMnWj2+TCWrrcrQBDZ61gEAC8JMI1N5oj45mZhTx9zgyINP8JKrYENopxCdecwFnCrXx8fVc7UITLoCRDQo/dCQKBM1bkAwjTPyZlcGbBAynrYc6dSbI0DIxGKW1uMxAwhTTJESQ4hCfxwU13QkkW2VZJE0SqGp0csq3QKBeAHd5W1jLVGNWCdHNzc/Htt99i7Nix+Oqrr9CoUSOsW7cOJ598MgBg69at4I5eJj8/H8XFxWjTpk1kPaNGjcLo0aPLtW03ulUs9f9l1AxGxRC9XWLaAk9BgFGeV69gfJBZL/sTZ88GYxwCgZ2hBoSkalzGTNsnYyWPdsmiksEUEkWkxzXj0wEz7TfM4yYTrhm/DiDSbWbWyZjCWY/Mxua2A8D1FAkzwknoFnGYopt2pUmeMlFd0FnbnhpQcqwCiVdIavMsa5lqDKb2RN27n4NGQR+BH374AbVq1bKE68K9AyyUHW1+1ygXzKQIpv10Bej3LJW5cchjZ86143rM4ElPSHh+ApxLWxShwYQkAzKEy7mstifegYRvBudqWRdH3RmrsK1Pdxvp1l+yAB+1I521IdH/Wz038n6TdmhQOAcftbvdFt6YmerLJRoUzsE/b74jLKwpRgUzZxSPKdZVV9e4rtryFAgHVMJ5DADz/3dd5LwrD8w5+/3qc1DrkDQ6SnfZXwLUbv/eHm1nX6BaRLpVhd5HPkVkm+bCqVhIvCblYBogmI5q3cdA+Qi34NQH4QkgYBwxPx65NQVgCfe1P9wLxpj1WgDoBM8SbuXjmyE301QFfUXe1qc7ZCAArlB/8UI9Xj0q/XJBhExR7Ye5/WEPNKulJcL9MLc/OCeVggyIcIUIInc9CkjR+lYXdNepNonUdIJ5vFp2TDEV3yMcAIW0g5Z0b2YrSn39kaAjbhYr7f/PJVel0wkGD5aDbB8+frF2FtNjeXioUgCoUJDOZcydHJBuTHcWFYtvh7aFSecoBiR2xyADAaWA+osXAqBOMiW18oApm981SGfV6DY+mOiXsVC9rb8cqgAAIABJREFUEAQCnpeIEq7ucqtu6MEK6A8WrZEAYXem28lZki6+XDCRTlnLVGMctKRbFm4WWi7GotaMQEi+D5dzjMmCY5bA03dG1k1KMTDJ4YkEOFMRl7GNl46yrZ/GBD1LuPsQ+pY+URSDDKJn8pZOtwEMED7RzWnLHoy8/mFufwhPRnxsgbBw1qBwDv7Vvh/5amhilgkOP5awul1D2A0K51TWJ9xj9Na+I8mTgd0crvEpae8YSO01spHu/o3kPK6EAgezvwH6/yW3Bi/fg5lRNJSSDKMZDyc7cBbKhVyXsVcvHm1vWe0stGpeIDhQ8N09bQBQfinQ+Vvoi+TJDy3Cx51vjbQBJxPuR+1uh/CiJ36yleeWjv2oQ1GTsExwcE9GCmbJ+eHqgD4mukVqdGuwwjGFap+kBtpbuA59pS1TnXFQk64Lqa/OMjknxaIXTveAygT311iNHF8i5oVGJOaElQED0yfnlW+FJuSvNB9L3XgSts88nXduFhWP70e0hrnE1pn0CHYM7Ei+CkzhpAWL8UmXvlaJYApdLrZ0dKLX5C41kZ6IZSCIcIFQF8Orn+7pNlYIBobA1e8oBq6jXY7Q8rQyNLp6g9lId3+Fe64kE60Lpuhg2pPx08ZhzIxF4ZLD///tnXmYFNXZ9u9zqnqZGZgRgsKICIEoi8YoEBHZjFFxCSKKosiICAKChiWvii8ii4IgkWAMILsgyEwAccUFoyiIvlGEK35icMEJipIElUVhprvqPN8fp04tPT1LNzM9A5yf11zS1dXdp6ur737qWZ0mJ6bh+fZ+99EY9zGy0Y0zVcIp92TM6yqmqTn2T7hW/oMRAIZ/j+kPETfBOOG0eU9i18Bh8E/tYIzQctn8Ms+jMhPU8/irzX7x1Dx8NmCEW3Fo24acBO2b7PCLp+Zl6B1XjbucfiKyfb73XfFNgA9MDB6QILhuVoN8gqPDoLL+vmT71GFOWNFdLQbger6iQsEFgoUTVeU+XoQwl70XABkEU5eVQjAY3Ls07b3j9+7j3rjgYRjOVAlueClFWnBrngOTrgE4A1kyW8GOmW4u7mnzngQAd2yOcvOogJris5tHunm3yoJlMq/QFdPPC+6A4eTiqqCZaunIGJVxVdQ2o1kRAG8kO3Ok16+fKraRmKNb7YURQJ3qp5suJ6zoXs8rz15Ih3u4N7ZHffTSipH9cwG4DUz8rR03dJwBw/Sa2ADyS1hXSzyPJw5M7g0ZgpeWZrwk5N6nfhyLB8vBk4D8XFosXhR4ji9uGR5oNu8KqZMG2Gr5E9g1cJgbeBOW4Vq7ygeZzGquLf7Ai+DP4Fcl8QRyLdxFzriqQU6OrioUSkY5Q09SR1ekHduUZ+WusStvTpPIXc6MtAiDawUIx3+rmpLYTpaCv7Xji7/8E7ghYBiycc5FW8Zjc/fJbt8GTc1ycMrVcL+lnGCXhECCQzgDHpvOXYbdtw9290kWzNw1cBiIuPtj6VacOUHSlsvmY9fAYW53MLI5jJAvLQxUxmquTe52DAfBgMTSKZWdsNAR3NtYYYUit0rcjH58ZaKLO320pXvskkxw0xHb4Y7YhiDPPRuyB4MggBiDEE5NPhPgjAKtHZ8/6zFwp8eu4WQ0vNXlIbdxuWpyo8kMJ01eh//efaPrXz31L8vx1dDbQOSNvwGA5os8K/fLW4eCiAeKGQAvyMYY4ctbh4KbAox5WQpClG811yb3cTnROo6ygsshe0YDMmUs8Rsk/b7Bsl9VWFRdli5xuMM6K9qnLlPHl5c50hHc233pMxaCB5Mz2dZR5dmO/KEgMIF1bes5TiWTdDVc8v69gao01XNBU3Mcmvo7AFL48iY9i3333gBhSStVCa5CpfX5BRcIuoP8+wJOKhknV3ABwAjZrphxXncE9wGzCPcbReDlFDr4BdefNpYoIIklwIAnuJXFT6qEyl6o7K8Oc8Jauop0xHYQXwXm66MrnL4LChvS8nV6k5Rp7VjY8gkYnMFmHNzmME0Lr/96BsyQtIq7vDUpzXejqSo/TpOCC07Ivf8FfP+/fUHCBGOEU2atkkMnmex5oCZANJu/NPAcX946NJgGZnsuCMYIX94m3Uj+vFFp/cLJ+a0bgjs5VAQGaSjEEhSTAZjtiO0IJ6gm+4+Q29ZUwRNuB9uiVpMQ1oHshZdeeglTpkzBP/7xD+Tk5KB79+545plnqvz4E1Z014oCHDhwIOXHuUMpEcx+UYGGxFYc9x7xUmmW5C+BacgSYBXhNpyxK4zJU7Sudv4/nvhx+lVQjsjc+1/A/gnXgoT85E6Z5UXgZRK+/JRVBoPiy9tudwXXX7Irm8u7IVQYhhw46Xc3AMDpCxfXzJtLgYcjq2RFJGQ+gu07oZVPd7aQgnsXKwpkLAggqXtB4Q+4KZb8cDXW5h3lomu5DHjt2rW4/fbbMW3aNFx88cUgInz00UcpPccJK7qpooZSJhu5riB458QUK9iPYf7JyxByjjYRQ9/PRuKFs2UDE5XVkKzngqZ6+emRK+D/Vu6f2McpVDHc8ttvRt4Cxry82cQCiOLBQ2AY/u1exaB/wpQSXL9vlHFRxmKuDWZmPw04Qku+SBiDPDrTHbEd7RtBBZRfhZYMAc+1sMYeUH0NbyoLlNWQe8GyLIwaNQozZ87E4MGD3e2tW7dO6Xm0T7cKVDQFOLGzkoB3wipm58pggu2kEfUvHur6dAFAEMNv/x6chqypfg7/8XIAnkUq4iYgGIQlx9+c8mghvrnzFncf5V/3W7lfDb0t0BtXIfeXLgPGCEbIcr/8hmnLXN06Iriz6sniBeGef3K7waSLQZ2/Y5mX/ih7Snu9pf3fAZYkSqbE+a/2zWmnXyaFVfGvBvjwww+xZ88ecM5x3nnnIT8/H1dccQU+/vjjlJ5HW7oVoEoZ/VOAAacXg5MDQ/B66ya2dpweXQXTIIRN2diGg3DL10Ow6ufzEQ7LL+qV2/+Q0fd0onL40Z7Ol9H5DC0OsjmEkBZto0eK8O1dBb5WjeRmMPgh5eN1hEb5aDkXaLZgCb4aepsTOCMIYcjUMMHcqrba5PGTVsAWzP3jjGATg6o4nhiX5+84XuQ25FdWuleR5t0GnDmBvtvKCEmnqKgqECdQJZauuj/Rsk5lVmIydu3aBQCYNGkSZs2ahRYtWuDRRx9Fjx498Omnn6Jhw4ZVeh4tuknwNywHgg1vEpvfAF5U18/kkKxK404JsCkAMyyw/LRFCIeDvsBEWkUeQxwCFgRsJmCD5J+ynIghDI4QGfi6dOzRvt3jniOzL4X/UxMWd+ebgRgazfgr/j2mPxjnrkACKCO4SlDV2By/jxaM8NWwQa7g2nHTzcXlhkDTuctq/H1WxNyGy8EZQ1z4joMruIT7YzLvdrxR5N6fGBjzV6VxkPw3Mfe89PfOrTFSKI5o1qxZYHN5k2UmTZqEyZMrzhZ6//33IYT8aRk/fjyuu+46AMDSpUtx2mmnYfXq1Rg2bFhV3oEW3UT68ZW+QBkF3AqJCABLKDgHbRwvgsEAk8nx63EbuPdIf8xrtBxCMIRCMoB23U6vGq1zaCHizEYcAgIEEwyCOd41AuAE2ZSZoXr5cjC0ijyGMHFkIYT6FMJb8cHQeJQ8dikAuL5ZsgzPh0tAw2lr8J+xN0mrDl7xQ5PZwe5YX99xK1iCI9/tlWuIwG3bkhau2nbqnKB4Z5KFjZ8EEWALE7bwzmXGAIMTxpXIQO9Es8gNpCWe8crPazm3OWQer/TZelZnqs2g0sJE5arl3P/VV18FJkeUZ+XeeeeduPHGiucZtmjRAocOHQIAtGvXLvCcLVu2xO7duytdesLyNP6BlALBET1qG/eJcGIv3VFMJpWbLHhQw6bAn/NWICuqRrEA/b64AwBwcWgJ4s6FGScGxhgsx7bgTjcn+X+JElsDDAbxQCN1DiAGgSvNZTCIIY9M5BDHfKracMzjkZI/XwK/hJBTZUa2tHQbPPQM/nv3jfCPTQeAxn8KNmzZM2JgIEBGTttHZRH72w2S8M01Q1lrOZMsyV8CgMOygtdmjMlz+e4jUiQnh2R+LgGu8Cqrdhb1w1hWBBue2CqLVu2zLI1Wp+kiJxdV4l5wPqvc3Nwqjetp1KgRGjVqVOl+HTp0QCQSwc6dO9G1a1cAQDweR3FxsTvPsSqc8KKrmpUn/rorwU20dpP10h3JitwDqZKMJlv9MD26CrZgCJsCls1hcIE1e6L4q7EcMSbcF303fjvOD8m6exMcMd9FnXBcC4Csaw+DwwYh5LN2w04uBQew3hqIvobsK5EFhrt5ERpn2fifnzJghdQhSudcDJXpz8BgW4b04ToNbU568Bnsu6cf/J+8ytH1IzMZ1A5wXQtqgKTaLhvccLdREVB7gvvU6QshbA7GmFv5puCcAMEw1jkfpoYLYThXZe4+zBPfP3DpblApkX4W1cYPei2mjOXm5mL48OGYOHEimjVrhubNm2PmzJkAgOuvv77Kz3NCi+6QBuWPD0nmu028fBrGCsEgiyRUoMGEnAQ8JVSIiAk3SLHxewM2UzFg59whBs4YOocWgoOBg6HUd2rvLh2Dijg98ifA8f0yMEQAXGIuxUkIIeRYyDkMsGyG+ScvQ3ZWDHn1D+Pqj0dVdmiOWWJPXOQIozzw0d+/jsOP9gSp1C1OyHvgWTmOhzk/p5yBRFnr6du7CtzucIESX0MEGmlzQ0BY3LVwGQhNHqu4oVJN8XSLBbIXMwDLVlOHZdAMHLhrvywGmpG1CkRKYIMpYw/Z/TCOO3m55H0X/KK7sLauoGo5T3fmzJkwTRMFBQU4cuQIOnXqhDfeeAMNGjSo8nOcsNOA/YKbOA9NoT67ZIGBIazQ9XUZjvA+Tv1cn26EE0KccF/pTejPn3YDYWvsAehtPIU4EyhhNmwQLAi8E7+9zGv4aRT1BlHuK7mn3P0uNZeiHpnIIgP1iaMhY8gNCeRmW6ifU4rsrFLUz/0JjU7+AR1eebiSI3VsEVvYw60KI8EQGfEmSh67FMLiEHETZDPUH/8ifrj/WinCQvp2lb/35JleeeveUQPcoBoJNZHXuZMF/bnCMmQzG0e8aktwC1s+ASKGWMx0MhTkD40a537HPpkON6ve07CFDKQJIUVXkPy/zNuVaWQWpNCqbRaAOSnMA/SjrihXiwFHNQ143wctkVuvYlU9+KNAo4679DTguox/HhoQzK1OFFxVAgx4wyrnUj+MZkX4g9MsRMVbPo3LHqPK98XBcK2xAjYjOdySGN6wvPr+c8PzQCCUwILFCAKEUtiwWfDCrlH0EYTJgAmOCAxEyYABjigZeM8aGth3LCtC3GlZaAuOcNhCKGRDCI6PrxuDSHZJnWuanSrxpV2dbAQO1c4qMuJNlPz5EpDNXV9u/fEvAvCsVpX+RcRw8iNFZZ6XGWp8DoFsBjBp1TZ5bAX2jhoAxqXguh3DGJUJwGWKNWfMAWMclvMjwhiD4VTBDd57KwAvZYw5qXPkeUcAIODXTVZtlq7g9uMrqy93Vg+mPH5JzDNUDZo5ZI6u4Xxxn6B+rk9Xfdb/FgSh/A3wLs9sSB/xi9Yt7vP2CC2WqWEgmMxzL/h9uQrbN4XYZgKcGCwIWG5qG8dFocXIJhPZZGCNPQCzfF+UxU2WwhYch3+KIiv7iHw/XGDPiIGI1CtBoyTCU9exnuwCf59b4gwUZyidczFIGK4Y1rt3PQ5MugZkczcXl5s2yOZoNOOvgefcO/pmLzAGOP0XZKpYk8dWuPerIgiVOpYYgMsE69o+DiIGWxhuD18/g/cOAuCljBEDLLdpurOT62bwCiUAuO6F2UcjttUMsSp0Gauh4ojqQotuAsmqZxIr0gAZRLidFWK4k7XAAOxP4qlRXlw74bmvMJ+EBXIiycxJF0uOG0hj0gTxp4yp+wxwGODgYDCIQUBa5bnEkWcA2abAuBL5BXzpV7Ok5WtxCMFhxUKIoAT7J/ZBVuP94BELocGbUjhqmcd++gJpfXLmuhQAuI5H8k3vzbnnZadvLpclpDZzR+r8bPrqwPP+Z+xNcryOmuDriLYaKvnvMf3dQaHKqk4WgMsEL5w9G5xxxC0emDjMOGHQ1/IKasEpTzrbpYtBVaExX6UDZ4SY4BA+8QWAR0R6YgtU/0BKBRkAGRWrKiWr0a9DaNH1kSi4/oo0P0vFTa5PV93/E3yWkQ8lpMpN0cd4CnFGgb6jqgOT7eTpqoCzBYGY4/dV2ExawAYxgFmIkAkBcv+LQ4AYEBEMzBHfuJAFGnMbLkdu/VIM+JcsqNh65TjYcTnBwCoNwYzEYR+OgIdtiGfbg0UtsMv/kc6hrFHsovPhfiqOIJqDN0ufLgASMkMha/QGAE4LR1/PQmXhNXhobeB5/3v3jW4uLtmqMs3LwZXWsXMbJHs1OOXDmealX80CwB2/LXPLliE4+v9LupiW5C8BY8HeDyqgBsFk03anOs1g5AoyULaUvarUlNi6aPfC8UGi2CZWpAHSLbBC9Mcgvgq3scJATXqJTxT9pZL+XN6b+ErEmWyHJw0kT6TjEDKFDFJolWvhm9KqlQifEfkzBBEsJhByrr3ijBCFLPM0nER4AIjHDaxr+zjq5RxGdk7UnTC8Z8RAWDETIcEgSk3wIyEgbANvnAXRIA6KEMx2n1VpPTWFWNvRObjcEVvmBoqkX9dwry2jo6Tg/jj9Krmf7VisAGDI/rl+9t3TzxVjZcVyLjwHP8n8W2HLQZNSkBEIvmWCl8/7o2u5xi1TTpT2Wdz9i4fiqdMXwnL82HJSr1yrAZm6yBmBGGDb3MlgIDeDIbFRU1Wpsem/CaiLj8r2qcuc0KK76IdeZaKbySrSVoj+KOCrMNDx66oUMZksHrRt1S1VqVbAV/mSyb0+pBYIwgmWcTCYYPggdkda7+Oz0t+X2dbbeMqNPsecRVnOJbc//WnrleOQ2+AQzlgpy1R/nPY7MEOALA52JARwAovZENk24jvPgF2PIdr007TWmS7ihXMBm3uuBCcNyhjwLqzlF8qdbC4L+OIM0Tv/BkB2FGPMuaTmBCbk55M38bnA86v0MQDBb6zjUgAgW28yAjc9gcu0D3xDxxlgjMO2DHckEDfk59nvM3nuPN1iAQAZRFPZC4yRE1NgMBzrVk4z8cRWlQGng3/6b+LkiGpHW7rHLqvFACyC1083mdNfuQT8Pl0OaaUm66wEeAnjt7FCkHuyq+Ryp/EzI9ePuyk+pBrflcdzdoH77/ucIYOCmCu8tpD+XAgG2+L4atggRHJKYEajqPe/MspvF50PxDnYYUN+WU8SYHGgZM+ZsLI5RJhAhkBetPotYHrjLCmktkrMc2CAccP7sJ++APaKzvCHxcO3v+X++/CjPcE4k8UQUEE2IO/+5wOv8/346wBwr4WjsoY5c+ecyQWxwD6Jwbea5m/nTwdjDLbtVNU5oglG7kTpolbzwJgsiiDAtWgBp38zZ7AtFnAjAMB9pelVlA10BlL6qUhwF/3QC6uPsp8ucQbiFZuyld1f25ywouvnBmNlIEymyoDL8+kmE1x/svgQZ5yJ8P0RCyaXv2rdevQLryIP+/xzy5ouRixmIjtb3lYWEwkOO24inFOKnx65AkY0jujv/+4+jra0gfG9AZZjQ2QBJgRs4rAjHAcPnwkyLXffvPCulNcoPmgNxKUly2yvuIF8FVW8z1aINR2DPl2H0JC33X8fmX2ptHBVcYABkM2Qe3+wGOb78de5bR4BuU8gcKb8uE5vBXJS7xKDbzXNGxc8DIA56V7SJ2tAprr1+n+jZZtQAXDG3HNMpbmpHgu2YG6/YMXdh9OvUhyUMG5dFU8ks3RVJlC19NPVlu6xTbKKNNVz4Sa+Mmmzm8QG5gTPuk0c1qdORBUIeyaN0UDVzcA9XkOcTd2mgAiIx8Lgh2X6kxUzwUtCYJwQe+IiGLklYFlx8D7/BADQR2eCx0mWxJoEJqTlYUe8gUUHrTOlZSgYmNNWllkEZgM8TnKbLUudeIwBlvNDRvAu74X3K8V7bYd4/jyIdR0AMNf6VAGi0KDNAGTprwwqcTkRgTvBLmJujq5i/8Q+4NzJVfX5RAnBXgoQcMt7GSc0nLamGj+Ninm764Pu+4nbnksBAK76SAZD17V93LFspQXLGAXcBrLZDYO/dwRnhNE/ptcJbAgrlB+L3wtTgUuhuls8ksGqkL2gLd06yfU8WDVETAbU/D5doOyPpv+2X2wTIUawAKdpDbAqhUbOZ4X/AgFyCyRk5zHvlU3nCxWBCRMMJnFEYSCLDLycggXdbdMD7r+/uGW4NylBcDDTllamYKA4B234JWAIsCwOo7MU4NLiM0EhmRvLS2Wqjogwt20iI6dBmiDn3+RlEHg+F8eydbYLeI/v+RFo/a8gXjoXnth61qhZ8J77uNj8HgDj0iUBL9sAAOqNeynwvvdP7CP/wR1XgpupQO7YJHUc3LHpxNBwajDboSbZ3H2ybIBkmV6/ByfN7Ypt/4MXzp7tuBiUdRsUGsbgiLC0dC2bg3Hgru/T/+G/XQmuj8TyYEXSKs4Kyu6ris7TPU5QYlvVZO4lCa6ExM/YdrIUOICnqtju7oLQAlhMwHICaxwMgmw3wCN8wTglwo5dBgMMIeIwieNaYwWyiaMeGchlQBaXzXcqo9XyJwDIKL4dNyBKQ2CmDKjxLHICWNIatbedCZgADxNCLTx/7pF/t4ZRIv2IzOnZwywCmcy1cEHkCKsjtrJiBBAM/ELHmn7zLICTFHr/zxwx6dPt57k94ku7SqElXubblv0/r5R5nwcm95bBMWdf5fNVLgUFY17LRiJkVHC3/GZiwH8LOKleAC7deg/Wn/souCHdJyo/l3GAk5Md41juKpgGIDCJOlWGs6JAZzElsv52j+p2svaOquKzOtDZC9XI3LlzMXPmTHz77bc466yzMHv2bHTr1q3c/deuXYsJEybgiy++QKtWrTB16lT06dMn5dd1+y5UYV8Br42dP20scR9GDMuq0BDkEnMpLKdJeaIr46PYSLQNPw6QFGEnrdLJdJCvbDiNzNVtYsAz1gAU8FUw4BVmzM5dibBpI7d+KaLhGPp+NhLl4Y/Iq8t1sjgQc0oybA4WA4jLoFrsizPcyznu6F5Ws9SyG8QHcsaU2NJGPj88a9kP77M1cNtafqEbNHIDXlxa01ljN5R5/MGHernNYAgyn1dNR+CmAIScc0Y2d/28qgVkpnjvtxMgbNMTU8eHe6kzzumV9jPBOQKCrMSVG5BWu+/HgzPCoL23Jb5MlRjJqpadoQQ5meBWawkwcFz4dOtEw5uioiIUFBRg7ty56NKlC+bPn49FixZhx44dOP3008vs/+6776Jbt2548MEH0adPH6xbtw4PPPAANm/ejE6dOlX6eqp5ht/F4O+3wCEvjxIDaeqkUv0XEj9bZQEkNjZP5HfmcjcXN86Em8XQMfwELKfIQfj+/JhO1VkI0rKNwHAt3WwyEHWs3BAYchlQ3yRkR2zkZMVRP6cUOdklCEdiiEZjyMo+gk6vP1Tp8QIA8Wx7IGyDZVmgiA2KytaUlEUQIQCMeZd9/gPjuhN8Fm5cbZOWLrOZ58O1OJjl+HdtLvfvGZy2ahedD9gc5IzcIcsAbCYb0wjupoz5OTRVjlwnclwmjskUmP6QABHDSZPXVen4HC3vXzbe8a+HZIMa4VmxF20Zj7+dP90p95X3CdWwR3jZKLZTmaYyU/oXD63kVctnFCtyR6yrETxqArC/ebmF5O1O1VWj3+pc9EMv5OXlHVXDm6+//gVycysuOTt40MZpp31eZxve1AnR7dSpE9q3b49587zGK23btsU111yDhx8u2wmrX79+OHjwIF5++WV32+WXX44GDRpg1arKyzETu4wBZUUX8IojnnbEdqCv/4ISXX8LyMr6i17r9LmNQ8Bmsnos7li6SmxjTAQq1OTrMTefF5AWbthpYh6BAYMYsslECAz1yUA2cWQzIJsDYU7IzbaQkxVDVjTuim5OzhHk5P6EcCSOrHqHEY7G0GzBkkqPHQCId9sAIQIZBJiACEtrjDik+KrrJyW4AgluBQTcC67o2pCWrsXAflN22J9Y10GKq82BuCFF1pZ+XJV5EB6+sczjfpx+lWs5E8kS4WSjkpgboJP3Jebz1hRbL79PFnjEpYVrW17ns26bHsCbnae5rgTbJ7R+4VVCK2yG6z8fkfZaxiaILeAJrdfXWYqu/8pPcRNfWTaNzHeoj7bL2FfftKqS6DY79Ys6K7q17l6IxWLYunUrxo0LTsO97LLLsGXLlqSPeffddzFmTLDXbM+ePTF79uxqXZsSW//4dcBLGVMnV2Vi258/DQLJ3H4QXrBvwZXmMvd+VTRhQwbJ1JU19+VJhOD031U+XMfijZIU3RAYstx/S2wCTEN+UUxDIBy2wBghHLZcK8pwUr3MSBz77r0BoawYmGmXSa/yw51AmkLsPCNwm1kI4hfcxJ94lR3GCbzTzqSvJ9b/SvqUhekG9+QdvhzdYW8lfexPj1whfbiMBfoxKH+t8tu4LgWRWcH98Kp7Ac5gxzyhNUwbF745GW93fRAbL5wq+3MYQmZRMABOQI1zAVsYAUs9XcG9hxeVmYcGBINkfiNjURLrNlkJcJG4uXp9uobMDa9sn7pMrYvuvn37YNs2GjduHNjeuHFj7N27N+lj9u7dm9L+paWlKC0tdW8fOHAg6X5+5u/vhYMHD2L4SS8GTkBVHAFI8Z194Mpy8w9HnuRFzQWAJT9cjYIGz+F35nLXD2YSh8WEa8UyOZ4AzgsETnrBCJzUGB/C899dj+sbPuOM75E/CmEwhJj8YHNMgeyIjWjEAuMEy+KIRgUMw0YkWhoQLStmwozGISyOcHYpSudcDCOnFDAEDvd+teKDlb+14vurSsJxrP9/XaTYki8rgZPTFwFu85ojN7yIIwmPDS3q6wSYWCDXlzEAboCMub5bbtrubfb7FdWTU1oJu25+EOQOIBZwAAAKaUlEQVT4bxWcC7Rbdzc2d58M7px4XrBMFuUYjGQ/XMHdfNzf/p8MlKWz7mknvewW8VTGoweuLPM6I056Mak4A8mDaEdzcX3oxzjcA1PuPhWLcm1T66KrYCx4uUdEZbalu//DDz9c6bTPRAqrWDmzNIUKm78eZTVOInl55TQ+V+d0zPk7+leqjiepOW6r5vVNqOX3m1c1P3vwMRVPGakuFqR6aJLo63fffYe8vNSeKBwOo0mTJjir1VdV2r9JkyYIh8MpvUamqHXRbdSoEQzDKGOl/uc//yljzSqaNGmS0v733Xcfxo71RpXv378fzZs3x+7du1P+8GuLgwcPolmzZmUmnNZV9HprlmNtvYC8wjz99NPRsGHDlB8bjUbx5ZdfIharmhURDocRjUZTfp1MUOuiGw6H0aFDB2zYsCGQ8rVhwwb07t076WM6d+6MDRs2BPy6r732Gi688MKk+0cikaTjl/Py8o6ZE1ZR1QmndQW93prlWFsvAPBK3APlEY1G66yQpkKtiy4AjB07FgUFBejYsSM6d+6MBQsWYPfu3Rg+fDgA4JZbbkHTpk3dTIZRo0ahe/fumDFjBnr37o3nnnsOr7/+OjZv3lybb0Oj0WgqpU6Ibr9+/fDdd99hypQp+Pbbb3H22Wdj/fr17iz53bt3B34dL7zwQhQWFuL+++/HhAkT0KpVKxQVFVUpR1ej0WhqkzohugAwYsQIjBiRPN1l48aNZbb17dsXffv2Teu1IpEIJk6cmNTlUFc51tas11uzHGvrBY7NNdcEdaI4QqPRaE4U6niVskaj0RxfaNHVaDSaDKJFV6PRaDLIcSu6c+fOxc9//nNEo1F06NABmzZtqnD/tWvXol27dohEImjXrh3WrctMdylFKutduHAhunXrhgYNGqBBgwa45JJL8Pe//73c/WuKVI+xorCwEIwxXHPNNTW8wiCprnf//v0YOXIk8vPzEY1G0bZtW6xfvz5Dq019vbNnz0br1q2RlZWFZs2aYcyYMSgpKcnIWt9++2306tULp556KhhjePbZZyt9zFtvvYUOHTogGo2iZcuWeOKJJzKw0joAHYcUFhZSKBSihQsX0o4dO2jUqFGUk5ND//rXv5Luv2XLFjIMg6ZNm0affPIJTZs2jUzTpPfee69Orrd///40Z84c2rZtG33yySc0aNAgysvLo6+//joj601nzYri4mJq2rQpdevWjXr37p2h1aa+3tLSUurYsSNdeeWVtHnzZiouLqZNmzbR9u3b6+R6V6xYQZFIhFauXElffvklvfrqq5Sfn0+jR4/OyHrXr19P48ePp7Vr1xIAWrduXYX779q1i7Kzs2nUqFG0Y8cOWrhwIYVCIVqzZk1G1lubHJeie/7559Pw4cMD29q0aUPjxo1Luv8NN9xAl19+eWBbz5496cYbb6yxNfpJdb2JWJZF9evXp2XLltXE8pKSzpoty6IuXbrQokWLaODAgRkV3VTXO2/ePGrZsiXFYrFMLK8Mqa535MiRdPHFFwe2jR07lrp27VpjayyPqojuPffcQ23atAlsGzZsGF1wwQU1ubQ6wXHnXlCtIi+77LLA9spaRSbu37Nnz3L3r07SWW8ihw8fRjweT6umPR3SXfOUKVNw8sknY/DgweXuUxOks97nn38enTt3xsiRI9G4cWOcffbZmDZtGmy7Kr24Mr/erl27YuvWra6badeuXVi/fj2uuuqqGl9vOpT3nfvggw8Qj8draVWZoc4UR1QXmWgVWZ2ks95Exo0bh6ZNm+KSSy6piSWWIZ01v/POO1i8eDG2b9+eiSUGSGe9u3btwhtvvIGbb74Z69evx2effYaRI0fCsiw88MADSR9Tm+u98cYb8d///hddu3YFEcGyLNxxxx1l+lTXFcr7zlmWhX379iE/P7+WVlbzHHeiq6jJVpE1Qbqv/8gjj2DVqlXYuHFjxpuBVHXNhw4dwoABA7Bw4UI0atQoU8srQyrHWAiBU045BQsWLIBhGOjQoQO++eYbzJw5s8ZFV5HKejdu3IipU6di7ty56NSpEz7//HOMGjUK+fn5mDBhQiaWmzLJ3l+y7ccbx53oZqJVZHWSznoVf/zjHzFt2jS8/vrrOOecc2pymQFSXfMXX3yB4uJi9OrVy90mhGw0bZomdu7ciVatWtWZ9QJAfn4+QqEQDMOb3tG2bVvs3bsXsVisRnu1prPeCRMmoKCgAEOGDAEA/PKXv8RPP/2EoUOHYvz48Wl39qopyvvOmaaJn/3sZ7W0qsxQtz6JasDfKtLPhg0bym39qFpF+qmoVWR1ks56AWDmzJl48MEH8corr6Bjx441vcwAqa65TZs2+Oijj7B9+3b37+qrr8ZvfvMbbN++Hc2aNatT6wWALl264PPPP3d/HADg008/RX5+fo03x05nvYcPHy4jrIZhgGSwvMbWmi7lfec6duyIUChUzqOOE2orgleTqHSbxYsX044dO2j06NGUk5NDxcXFRERUUFAQiAK/8847ZBgGTZ8+nT755BOaPn16raSMVXW9M2bMoHA4TGvWrKFvv/3W/Tt06FBG1pvOmhPJdPZCquvdvXs31atXj+68807auXMnvfjii3TKKafQQw89VCfXO3HiRKpfvz6tWrWKdu3aRa+99hq1atWKbrjhhoys99ChQ7Rt2zbatm0bAaBZs2bRtm3b3BS3cePGUUFBgbu/ShkbM2YM7dixgxYvXqxTxo515syZQ82bN6dwOEzt27ent956y72vR48eNHDgwMD+q1evptatW1MoFKI2bdrQ2rVr6+x6mzdvTpCDUAJ/EydOrLNrTiTTokuU+nq3bNlCnTp1okgkQi1btqSpU6eSZVl1cr3xeJwmTZpErVq1omg0Ss2aNaMRI0bQDz/8kJG1vvnmm0nPSbXGgQMHUo8ePQKP2bhxI5133nkUDoepRYsWNG/evIystbbRXcY0Go0mgxx3Pl2NRqOpy2jR1Wg0mgyiRVej0WgyiBZdjUajySBadDUajSaDaNHVaDSaDKJFV6PRaDKIFl2NRqPJIFp0NRqNJoNo0dVoNJoMokVXo9FoMogWXc0xwapVqxCNRrFnzx5325AhQ3DOOefgwIEDtbgyjSY1dMMbzTEBEeHcc89Ft27d8Je//AWTJ0/GokWL8N5776Fp06a1vTyNpsocd5MjNMcnjDFMnToVffv2xamnnorHHnsMmzZt0oKrOebQlq7mmKJ9+/b4+OOP8dprr6FHjx61vRyNJmW0T1dzzPDqq6/in//8Z9JJuRrNsYK2dDXHBB9++CEuuugizJkzB4WFhcjOzsbq1atre1kaTcpon66mzlNcXIyrrroK48aNQ0FBAdq1a4df//rX2Lp1Kzp06FDby9NoUkJbupo6zffff48uXbqge/fumD9/vru9d+/eKC0txSuvvFKLq9NoUkeLrkaj0WQQHUjTaDSaDKJFV6PRaDKIFl2NRqPJIFp0NRqNJoNo0dVoNJoMokVXo9FoMogWXY1Go8kgWnQ1Go0mg2jR1Wg0mgyiRVej0WgyiBZdjUajySBadDUajSaD/H+0Ae5u31EvMAAAAABJRU5ErkJggg==",
      "text/plain": [
       "Figure(PyObject <Figure size 380x300 with 2 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# imshow(log10.(1 .-dotprodmat'),extent=(extrema(exes)...,reverse(extrema(wyes))...)); #colorbar()\n",
    "figure(figsize=(3.8,3))\n",
    "scatter(map.(solh[:,1],0),map.(solh[:,2],0),c=lrtdensity,marker=\",\",s=0.25,linewidth=0,\n",
    "    #norm=matplotlib.colors.LogNorm(vmin=1, vmax=1e6),\n",
    "    cmap=\"plasma_r\",zorder=3)\n",
    "gca().set_aspect(\"equal\")\n",
    "xlim(0,1);ylim(0,1); \n",
    "xlabel(\"\\$x\\$\");ylabel(\"\\$y\\$\")\n",
    "colorbar()\n",
    "tight_layout()\n",
    "savefig(\"../figures/Spaghetti-hyperbolic.png\",dpi=500)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.6.0-rc1",
   "language": "julia",
   "name": "julia-1.6"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.6.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> workbooks/Spaghetti-Lozi.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "using PyPlot, ForwardDiff, TaylorSeries, LinearAlgebra, Roots\n",
    "function rescale!(x::Taylor1,lambda)\n",
    "    mult = one(lambda);\n",
    "    for i in 2:length(x.coeffs)\n",
    "        mult /= lambda\n",
    "        x.coeffs[i] *= mult\n",
    "    end\n",
    "    x\n",
    "end\n",
    "ForwardDiff.can_dual(::Type{Taylor1{Float64}}) = true\n",
    "Base.isinteger(::Taylor1{Float64}) = false"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "PyObject <module 'matplotlib' from '/Users/caro/.julia/conda/3/lib/python3.7/site-packages/matplotlib/__init__.py'>"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "truncate_colormap (generic function with 4 methods)"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function truncate_colormap(cmap, minval=0.0, maxval=1.0, n=100)\n",
    "    # https://stackoverflow.com/a/18926541\n",
    "\n",
    "    if isa(cmap, AbstractString)\n",
    "        cmap = plt.get_cmap(cmap)\n",
    "    end\n",
    "    plt.matplotlib.colors.LinearSegmentedColormap.from_list(\n",
    "        \"trunc($cmap.name,$minval,$maxval)\", \n",
    "        cmap(range(minval, stop=maxval, length=n))\n",
    "        )\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version\"1.0\" encoding=\"UTF-8\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" version=\"1.1\"\n",
       "     width=\"269.0mm\" height=\"5.5mm\"\n",
       "     shape-rendering=\"crispEdges\">\n",
       "<text x=\"129.0mm\" y=\"3.8mm\" font-size=\"3mm\">trunc(ColorMap \"plasma\".name,0.4,1)</text><rect x=\"0.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#B12A90\" stroke=\"none\" /><rect x=\"0.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#B12B90\" stroke=\"none\" /><rect x=\"1.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#B22B8F\" stroke=\"none\" /><rect x=\"1.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#B22C8F\" stroke=\"none\" /><rect x=\"2.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#B32C8E\" stroke=\"none\" /><rect x=\"2.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#B42D8D\" stroke=\"none\" /><rect x=\"3.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#B52E8D\" stroke=\"none\" /><rect x=\"3.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#B62F8C\" stroke=\"none\" /><rect x=\"4.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#B6308B\" stroke=\"none\" /><rect x=\"4.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#B7308B\" stroke=\"none\" /><rect x=\"5.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#B7318A\" stroke=\"none\" /><rect x=\"5.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#B8328A\" stroke=\"none\" /><rect x=\"6.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#B93289\" stroke=\"none\" /><rect x=\"6.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#BA3388\" stroke=\"none\" /><rect x=\"7.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#BA3488\" stroke=\"none\" /><rect x=\"7.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#BA3488\" stroke=\"none\" /><rect x=\"8.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#BB3587\" stroke=\"none\" /><rect x=\"8.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#BC3686\" stroke=\"none\" /><rect x=\"9.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#BD3786\" stroke=\"none\" /><rect x=\"9.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#BD3785\" stroke=\"none\" /><rect x=\"10.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#BE3785\" stroke=\"none\" /><rect x=\"10.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#BE3884\" stroke=\"none\" /><rect x=\"11.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#BF3984\" stroke=\"none\" /><rect x=\"11.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#C03A83\" stroke=\"none\" /><rect x=\"12.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#C03A83\" stroke=\"none\" /><rect x=\"12.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#C13B82\" stroke=\"none\" /><rect x=\"13.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#C13B82\" stroke=\"none\" /><rect x=\"13.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#C23C81\" stroke=\"none\" /><rect x=\"14.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#C33D80\" stroke=\"none\" /><rect x=\"14.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#C33E80\" stroke=\"none\" /><rect x=\"15.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#C43F7F\" stroke=\"none\" /><rect x=\"15.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#C5407E\" stroke=\"none\" /><rect x=\"16.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#C5407E\" stroke=\"none\" /><rect x=\"16.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#C6407D\" stroke=\"none\" /><rect x=\"17.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#C6417D\" stroke=\"none\" /><rect x=\"17.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#C7427C\" stroke=\"none\" /><rect x=\"18.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#C8437B\" stroke=\"none\" /><rect x=\"18.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#C8437B\" stroke=\"none\" /><rect x=\"19.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#C8447B\" stroke=\"none\" /><rect x=\"19.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#C9447A\" stroke=\"none\" /><rect x=\"20.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#CA457A\" stroke=\"none\" /><rect x=\"20.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#CA4679\" stroke=\"none\" /><rect x=\"21.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#CB4778\" stroke=\"none\" /><rect x=\"21.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#CB4778\" stroke=\"none\" /><rect x=\"22.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#CC4878\" stroke=\"none\" /><rect x=\"22.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#CC4977\" stroke=\"none\" /><rect x=\"23.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#CD4976\" stroke=\"none\" /><rect x=\"23.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#CE4A76\" stroke=\"none\" /><rect x=\"24.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#CE4A75\" stroke=\"none\" /><rect x=\"24.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#CE4B75\" stroke=\"none\" /><rect x=\"25.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#CF4C74\" stroke=\"none\" /><rect x=\"25.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#D04D74\" stroke=\"none\" /><rect x=\"26.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#D04D73\" stroke=\"none\" /><rect x=\"26.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#D14E73\" stroke=\"none\" /><rect x=\"27.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#D14E72\" stroke=\"none\" /><rect x=\"27.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#D24F72\" stroke=\"none\" /><rect x=\"28.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#D25071\" stroke=\"none\" /><rect x=\"28.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#D35170\" stroke=\"none\" /><rect x=\"29.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#D45270\" stroke=\"none\" /><rect x=\"29.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#D4536F\" stroke=\"none\" /><rect x=\"30.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#D5536F\" stroke=\"none\" /><rect x=\"30.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#D5546E\" stroke=\"none\" /><rect x=\"31.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#D6546E\" stroke=\"none\" /><rect x=\"31.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#D6556D\" stroke=\"none\" /><rect x=\"32.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#D7566C\" stroke=\"none\" /><rect x=\"32.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#D7566C\" stroke=\"none\" /><rect x=\"33.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#D8576C\" stroke=\"none\" /><rect x=\"33.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#D8576B\" stroke=\"none\" /><rect x=\"34.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#D9586B\" stroke=\"none\" /><rect x=\"34.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#D9596A\" stroke=\"none\" /><rect x=\"35.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#DA5A69\" stroke=\"none\" /><rect x=\"35.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#DA5A69\" stroke=\"none\" /><rect x=\"36.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#DA5B69\" stroke=\"none\" /><rect x=\"36.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#DB5C68\" stroke=\"none\" /><rect x=\"37.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#DC5C67\" stroke=\"none\" /><rect x=\"37.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#DC5D67\" stroke=\"none\" /><rect x=\"38.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#DC5E66\" stroke=\"none\" /><rect x=\"38.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#DD5E66\" stroke=\"none\" /><rect x=\"39.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#DD5F66\" stroke=\"none\" /><rect x=\"39.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#DE6065\" stroke=\"none\" /><rect x=\"40.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#DF6164\" stroke=\"none\" /><rect x=\"40.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#DF6264\" stroke=\"none\" /><rect x=\"41.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#E06363\" stroke=\"none\" /><rect x=\"41.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#E06362\" stroke=\"none\" /><rect x=\"42.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#E06462\" stroke=\"none\" /><rect x=\"42.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#E16462\" stroke=\"none\" /><rect x=\"43.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#E16561\" stroke=\"none\" /><rect x=\"43.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#E26660\" stroke=\"none\" /><rect x=\"44.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#E26760\" stroke=\"none\" /><rect x=\"44.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#E36760\" stroke=\"none\" /><rect x=\"45.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#E3685F\" stroke=\"none\" /><rect x=\"45.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#E4685F\" stroke=\"none\" /><rect x=\"46.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#E4695E\" stroke=\"none\" /><rect x=\"46.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#E56A5D\" stroke=\"none\" /><rect x=\"47.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#E56B5D\" stroke=\"none\" /><rect x=\"47.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#E56B5D\" stroke=\"none\" /><rect x=\"48.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#E66C5C\" stroke=\"none\" /><rect x=\"48.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#E66D5B\" stroke=\"none\" /><rect x=\"49.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#E76E5B\" stroke=\"none\" /><rect x=\"49.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#E76E5A\" stroke=\"none\" /><rect x=\"50.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#E76F5A\" stroke=\"none\" /><rect x=\"50.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#E86F5A\" stroke=\"none\" /><rect x=\"51.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#E87059\" stroke=\"none\" /><rect x=\"51.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#E97158\" stroke=\"none\" /><rect x=\"52.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#E97258\" stroke=\"none\" /><rect x=\"52.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#EA7357\" stroke=\"none\" /><rect x=\"53.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#EA7456\" stroke=\"none\" /><rect x=\"53.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#EA7456\" stroke=\"none\" /><rect x=\"54.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#EB7556\" stroke=\"none\" /><rect x=\"54.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#EB7655\" stroke=\"none\" /><rect x=\"55.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#EC7755\" stroke=\"none\" /><rect x=\"55.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#EC7754\" stroke=\"none\" /><rect x=\"56.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#EC7854\" stroke=\"none\" /><rect x=\"56.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#ED7853\" stroke=\"none\" /><rect x=\"57.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#ED7953\" stroke=\"none\" /><rect x=\"57.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#EE7A52\" stroke=\"none\" /><rect x=\"58.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#EE7B51\" stroke=\"none\" /><rect x=\"58.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#EE7C51\" stroke=\"none\" /><rect x=\"59.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#EE7C51\" stroke=\"none\" /><rect x=\"59.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#EF7D50\" stroke=\"none\" /><rect x=\"60.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#EF7E50\" stroke=\"none\" /><rect x=\"60.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F07F4F\" stroke=\"none\" /><rect x=\"61.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F07F4F\" stroke=\"none\" /><rect x=\"61.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F0804E\" stroke=\"none\" /><rect x=\"62.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F1814E\" stroke=\"none\" /><rect x=\"62.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F1824D\" stroke=\"none\" /><rect x=\"63.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F1834C\" stroke=\"none\" /><rect x=\"63.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F2834C\" stroke=\"none\" /><rect x=\"64.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F2844C\" stroke=\"none\" /><rect x=\"64.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F2844B\" stroke=\"none\" /><rect x=\"65.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F3854B\" stroke=\"none\" /><rect x=\"65.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F3864A\" stroke=\"none\" /><rect x=\"66.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F38749\" stroke=\"none\" /><rect x=\"66.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F48849\" stroke=\"none\" /><rect x=\"67.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F48948\" stroke=\"none\" /><rect x=\"67.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F48A48\" stroke=\"none\" /><rect x=\"68.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F58A47\" stroke=\"none\" /><rect x=\"68.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F58B47\" stroke=\"none\" /><rect x=\"69.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F58C46\" stroke=\"none\" /><rect x=\"69.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F68D45\" stroke=\"none\" /><rect x=\"70.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F68E45\" stroke=\"none\" /><rect x=\"70.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F68E45\" stroke=\"none\" /><rect x=\"71.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F68F44\" stroke=\"none\" /><rect x=\"71.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F79044\" stroke=\"none\" /><rect x=\"72.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F79143\" stroke=\"none\" /><rect x=\"72.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F79242\" stroke=\"none\" /><rect x=\"73.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F79242\" stroke=\"none\" /><rect x=\"73.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F79342\" stroke=\"none\" /><rect x=\"74.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F89441\" stroke=\"none\" /><rect x=\"74.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F89540\" stroke=\"none\" /><rect x=\"75.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F89640\" stroke=\"none\" /><rect x=\"75.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F89640\" stroke=\"none\" /><rect x=\"76.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F9973F\" stroke=\"none\" /><rect x=\"76.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F9983F\" stroke=\"none\" /><rect x=\"77.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F9993E\" stroke=\"none\" /><rect x=\"77.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F99A3D\" stroke=\"none\" /><rect x=\"78.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FA9B3D\" stroke=\"none\" /><rect x=\"78.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FA9C3C\" stroke=\"none\" /><rect x=\"79.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FA9D3C\" stroke=\"none\" /><rect x=\"79.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FA9D3B\" stroke=\"none\" /><rect x=\"80.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FA9E3B\" stroke=\"none\" /><rect x=\"80.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FB9F3A\" stroke=\"none\" /><rect x=\"81.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FBA039\" stroke=\"none\" /><rect x=\"81.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FBA139\" stroke=\"none\" /><rect x=\"82.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FBA239\" stroke=\"none\" /><rect x=\"82.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FBA238\" stroke=\"none\" /><rect x=\"83.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FBA338\" stroke=\"none\" /><rect x=\"83.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FCA437\" stroke=\"none\" /><rect x=\"84.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FCA537\" stroke=\"none\" /><rect x=\"84.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FCA636\" stroke=\"none\" /><rect x=\"85.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FCA636\" stroke=\"none\" /><rect x=\"85.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FCA735\" stroke=\"none\" /><rect x=\"86.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FCA935\" stroke=\"none\" /><rect x=\"86.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FCAA34\" stroke=\"none\" /><rect x=\"87.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FDAA34\" stroke=\"none\" /><rect x=\"87.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FDAB33\" stroke=\"none\" /><rect x=\"88.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FDAC33\" stroke=\"none\" /><rect x=\"88.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FDAD32\" stroke=\"none\" /><rect x=\"89.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FDAE32\" stroke=\"none\" /><rect x=\"89.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FDAF31\" stroke=\"none\" /><rect x=\"90.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FDB030\" stroke=\"none\" /><rect x=\"90.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FDB130\" stroke=\"none\" /><rect x=\"91.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FDB230\" stroke=\"none\" /><rect x=\"91.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FDB22F\" stroke=\"none\" /><rect x=\"92.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FDB42F\" stroke=\"none\" /><rect x=\"92.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FDB52E\" stroke=\"none\" /><rect x=\"93.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FEB62E\" stroke=\"none\" /><rect x=\"93.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FEB62D\" stroke=\"none\" /><rect x=\"94.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FEB72D\" stroke=\"none\" /><rect x=\"94.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FEB82D\" stroke=\"none\" /><rect x=\"95.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FEB92C\" stroke=\"none\" /><rect x=\"95.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FEBA2C\" stroke=\"none\" /><rect x=\"96.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FEBB2B\" stroke=\"none\" /><rect x=\"96.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FEBB2B\" stroke=\"none\" /><rect x=\"97.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FEBC2B\" stroke=\"none\" /><rect x=\"97.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FEBE2A\" stroke=\"none\" /><rect x=\"98.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FEBF2A\" stroke=\"none\" /><rect x=\"98.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FEBF29\" stroke=\"none\" /><rect x=\"99.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FEC029\" stroke=\"none\" /><rect x=\"99.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FDC129\" stroke=\"none\" /><rect x=\"100.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FDC228\" stroke=\"none\" /><rect x=\"100.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FDC328\" stroke=\"none\" /><rect x=\"101.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FDC428\" stroke=\"none\" /><rect x=\"101.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FDC428\" stroke=\"none\" /><rect x=\"102.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FDC527\" stroke=\"none\" /><rect x=\"102.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FDC727\" stroke=\"none\" /><rect x=\"103.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FDC827\" stroke=\"none\" /><rect x=\"103.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FDC926\" stroke=\"none\" /><rect x=\"104.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FDCA26\" stroke=\"none\" /><rect x=\"104.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FDCB26\" stroke=\"none\" /><rect x=\"105.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FCCC26\" stroke=\"none\" /><rect x=\"105.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FCCD25\" stroke=\"none\" /><rect x=\"106.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FCCE25\" stroke=\"none\" /><rect x=\"106.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FCCF25\" stroke=\"none\" /><rect x=\"107.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FCD025\" stroke=\"none\" /><rect x=\"107.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FCD125\" stroke=\"none\" /><rect x=\"108.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FCD125\" stroke=\"none\" /><rect x=\"108.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FBD325\" stroke=\"none\" /><rect x=\"109.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FBD424\" stroke=\"none\" /><rect x=\"109.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FBD524\" stroke=\"none\" /><rect x=\"110.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FBD624\" stroke=\"none\" /><rect x=\"110.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FBD624\" stroke=\"none\" /><rect x=\"111.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FAD724\" stroke=\"none\" /><rect x=\"111.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FAD924\" stroke=\"none\" /><rect x=\"112.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FADA24\" stroke=\"none\" /><rect x=\"112.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#FADB24\" stroke=\"none\" /><rect x=\"113.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F9DB24\" stroke=\"none\" /><rect x=\"113.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F9DC24\" stroke=\"none\" /><rect x=\"114.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F9DD25\" stroke=\"none\" /><rect x=\"114.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F9DF25\" stroke=\"none\" /><rect x=\"115.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F8E025\" stroke=\"none\" /><rect x=\"115.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F8E125\" stroke=\"none\" /><rect x=\"116.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F7E325\" stroke=\"none\" /><rect x=\"116.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F7E325\" stroke=\"none\" /><rect x=\"117.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F7E425\" stroke=\"none\" /><rect x=\"117.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F7E526\" stroke=\"none\" /><rect x=\"118.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F6E626\" stroke=\"none\" /><rect x=\"118.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F6E826\" stroke=\"none\" /><rect x=\"119.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F6E826\" stroke=\"none\" /><rect x=\"119.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F5E926\" stroke=\"none\" /><rect x=\"120.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F5EA26\" stroke=\"none\" /><rect x=\"120.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F5EB27\" stroke=\"none\" /><rect x=\"121.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F4ED27\" stroke=\"none\" /><rect x=\"121.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F4ED27\" stroke=\"none\" /><rect x=\"122.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F4EE27\" stroke=\"none\" /><rect x=\"122.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F3EF27\" stroke=\"none\" /><rect x=\"123.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F3F027\" stroke=\"none\" /><rect x=\"123.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F2F127\" stroke=\"none\" /><rect x=\"124.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F2F227\" stroke=\"none\" /><rect x=\"124.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F2F326\" stroke=\"none\" /><rect x=\"125.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F1F426\" stroke=\"none\" /><rect x=\"125.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F1F525\" stroke=\"none\" /><rect x=\"126.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F0F624\" stroke=\"none\" /><rect x=\"126.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F0F723\" stroke=\"none\" /><rect x=\"127.0mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F0F822\" stroke=\"none\" /><rect x=\"127.5mm\" y=\"0.0mm\" width=\"0.5mm\" height=\"5mm\" fill=\"#F0F921\" stroke=\"none\" /></svg>"
      ],
      "text/plain": [
       "ColorMap \"trunc(ColorMap \"plasma\".name,0.4,1)\""
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "truncate_colormap(\"plasma\",0.4,1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Jinvsol (generic function with 1 method)"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function sol(x,y) # well ok its not a solenoid any more\n",
    "    1-1.8abs(x) + y, 0.35x\n",
    "end\n",
    "sol(x) = [sol(x...)...]\n",
    "\n",
    "function invsol(x,y)\n",
    "    y/0.35, x-(1-1.8*abs(y)/0.35)\n",
    "end\n",
    "invsol(x) = [invsol(x...)...]\n",
    "\n",
    "function Jsol(x,y)\n",
    "    [-1.8*sign(x) 1;0.35 0]\n",
    "end\n",
    "function Jinvsol(x,y)\n",
    "    inv([-1.8*sign(y/0.35) 1;0.35 0])\n",
    "end\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "t = Taylor1(Float64,2)\n",
    "(xsol,ysol) = 0.2rand(2) .+ t\n",
    "# vusol = randn(2)+dualnum*randn(2)\n",
    "for i = 1:10000\n",
    "    (xsol,ysol) = sol(xsol,ysol); lusol = hypot(xsol[1],ysol[1])\n",
    "    rescale!(xsol,lusol); rescale!(ysol,lusol)\n",
    "#     vusol = Jsol([xsol,ysol])*vusol; vusol /= norm(realpart.(vusol)) # to make make sense....\n",
    "#     println(vusol)\n",
    "end\n",
    "N = 200_000\n",
    "solh = Array{typeof(xsol)}(undef,N,2)\n",
    "# vusolh = Array{Dual{Float64}}(undef,N,2)\n",
    "lusolh = Array{Float64}(undef,N)\n",
    "for i = 1:N\n",
    "    (xsol,ysol) = sol(xsol,ysol); lusol = hypot(xsol[1],ysol[1])\n",
    "    rescale!(xsol,lusol); rescale!(ysol,lusol)\n",
    "    solh[i,1] = xsol; solh[i,2] = ysol\n",
    "    lusolh[i] = lusol\n",
    "end\n",
    "dxdtnorm = sqrt.(differentiate.(solh[:,1]).^2 + differentiate.(solh[:,2]).^2)\n",
    "rhograds = getindex.(1 ./dxdtnorm,1);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "lsol = rand(2) .+ differentiate(t^2/2)\n",
    "lsolh = Array{Taylor1{Float64}}(undef,N,2)\n",
    "lsolh[N,:] = lsol\n",
    "for i = N-1:-1:1\n",
    "    lsol = Jsol(solh[i,1],solh[i,2])'*lsol; \n",
    "    lsol /= dot(differentiate.(solh[i,:])/dxdtnorm[i],lsol)\n",
    "    lsolh[i,:] = lsol\n",
    "    end\n",
    "lnorms = vec(mapslices(x->norm(getcoeff.(x,0)),lsolh,dims=2))\n",
    "dldt = getcoeff.(lsolh,1);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "krhopart = rhograds.*getcoeff.(lsolh,0); krhonorms = abs.(rhograds) .* lnorms\n",
    "kXnorms = lnorms;\n",
    "klpart = dldt ./ getcoeff.(dxdtnorm,0); klnorms = vec(mapslices(norm,klpart,dims=2));"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "Xv = [ zeros(N) getcoeff.(solh[:,1],0)]\n",
    "DXvxy = ones(N)\n",
    "lrtdensity = vec(sum((krhopart + klpart).*Xv,dims=2) + \n",
    "    getcoeff.(lsolh[:,2],0).*(DXvxy.*getcoeff.(solh[:,1],1)./getcoeff.(dxdtnorm,0)));"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "dotprods (generic function with 3 methods)"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function dotprods(x,y,fd=2,bw=1)\n",
    "    Jfd = Matrix{promote_type(typeof(x),typeof(y))}(LinearAlgebra.I,2,2)\n",
    "    xfd,yfd = x,y\n",
    "    for i = 1:fd\n",
    "        Jfd = Jsol(xfd,yfd)*Jfd\n",
    "        xfd,yfd = sol(xfd,yfd)\n",
    "    end\n",
    "        Jbw = Matrix{promote_type(typeof(x),typeof(y))}(LinearAlgebra.I,2,2)\n",
    "        xbw,ybw = x,y\n",
    "    for i = 1:bw\n",
    "#         bw = Jinvsol(xbw,ybw)*Jbw\n",
    "        xbw,ybw = invsol(xbw,ybw)\n",
    "        Jbw = Jsol(xbw,ybw)'*Jbw\n",
    "    end\n",
    "    effd = svd(Jfd); efbw = svd(Jbw)\n",
    "#     println(effd.S,efbw.S)\n",
    "    dt = 1-dot(effd.V[:,1],efbw.V[:,1])^2\n",
    "#     imag(dt) > 1000eps(eltype(Jfd)) && error(\"Complex eigenvalues: $(effd.values) $(efbw.values)\")\n",
    "    \n",
    "\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "include(\"../simulations/cool-intervals.jl\")\n",
    "p = (1.8,0.35); T = Float64\n",
    "# this should really be a cool_intervals_init function\n",
    "# start with the backward-invariant unstable manifold between w_0 and w_1\n",
    "beta = (p[1]-sqrt(p[1]^2+4p[2]))/2; alpha = -beta/(1+beta)\n",
    "x_ref_end = -alpha/beta; x_ref_start = 1-p[1]*x_ref_end\n",
    "Q = [1 -beta; beta 1]/sqrt(1+beta*beta)\n",
    "Is = Q[2,:]*alpha .+ sqrt(1+beta*beta)*T.([1,0])*[x_ref_start x_ref_end]\n",
    "\n",
    "# spinup\n",
    "for i = 1:10000\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "end\n",
    "\n",
    "ch = Array{Float64}(undef,1000)\n",
    "vuh = Array{Float64}(undef,1000,2)\n",
    "vu_perph = Array{Float64}(undef,1000,2)\n",
    "for i = 1:1000\n",
    "    vuh[i,:] = Q[:,1]\n",
    "    vu_perph[i,:] = Q[:,2]\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "    ch[i] = c\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 288x288 with 2 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.3598002073001698\n",
      "0.2878359373548226\n",
      "0.06341499474789854\n",
      "0.014050390194107084\n",
      "0.003115509163629115\n",
      "0.0006909045455273168\n",
      "0.0001532194374891461\n",
      "3.3979003036026265e-5\n",
      "7.535421242950753e-6\n",
      "1.6711077636386538e-6\n"
     ]
    }
   ],
   "source": [
    "exes = 0.67:0.001:1.25;\n",
    "wyes_tang = zeros(size(exes))\n",
    "thecolormap = matplotlib.cm.get_cmap(\"plasma_r\")\n",
    "figure(figsize=(2.88,2.88))\n",
    "# imshow(log10.(1 .-dotprodmat'),extent=(extrema(exes)...,reverse(extrema(wyes))...)); #colorbar()\n",
    "scatter(map.(solh[:,1],0),map.(solh[:,2],0),c=abs.(lrtdensity),marker=\".\",s=0.5,linewidth=0,\n",
    "    norm=matplotlib.colors.LogNorm(vmin=1e-1, vmax=3e0),\n",
    "    cmap=truncate_colormap(thecolormap,0,0.65),zorder=3)\n",
    "colorbar()\n",
    "tangline0 = [exes wyes_tang]#(0.5:0.0003:1.5).*[1 0.0]\n",
    "tangline = copy(tangline0)\n",
    "\n",
    "# forward iterates\n",
    "cfwd = [fill(eps(),size(ch)) ch]\n",
    "vufwd = copy(vuh)\n",
    "for m = 1:10\n",
    "    for i in 1:size(vufwd,1)\n",
    "        vufwd[i,:] = Jsol(cfwd[i,:]...)*vufwd[i,:];\n",
    "        if m == 1\n",
    "            vufwd[i,:] /= norm(vufwd[i,:])\n",
    "        end\n",
    "        cfwd[i,:] .= sol(cfwd[i,:]...)\n",
    "    end\n",
    "    markersizes = 8 ./(vec(mapslices(norm,vufwd,dims=2))); markersizes[isnan.(markersizes)] .= 0\n",
    "#     println(maximum(markersizes))\n",
    "    scatter(cfwd[:,1],cfwd[:,2],ec=\"none\",c=[[thecolormap(1.0)...]';],s=markersizes,zorder=3)\n",
    "end\n",
    "    \n",
    "# backward iterates\n",
    "cbwd = [(1 .+ ch) fill(eps(),size(ch))]\n",
    "vsbwd = [zeros(size(ch)) ones(size(ch))]\n",
    "for m = 1:10\n",
    "#         println(atan.(vsbwd[:,1],vsbwd[:,2])/pi)\n",
    "    for i in 1:size(vsbwd,1)\n",
    "        vsbwd[i,:] = Jinvsol(cbwd[i,:]...)*vsbwd[i,:]\n",
    "        cbwd[i,:] .= invsol(cbwd[i,:]...)\n",
    "    end\n",
    "    \n",
    "    markersizes = 8 ./(vec(mapslices(norm,vsbwd,dims=2))); markersizes[isnan.(markersizes)] .= 0\n",
    "#     figure(3); hist(log10.(markersizes),-16:0.25:1); figure(1)\n",
    "\n",
    "    println(maximum(markersizes))\n",
    "    scatter(cbwd[:,1],cbwd[:,2],ec=\"none\",c=[[thecolormap(1.0)...]';],s=markersizes,zorder=3)\n",
    "end\n",
    "\n",
    "\n",
    "for i = 1:2\n",
    "    tangline = mapslices(sol,tangline,dims=2)\n",
    "    plot(tangline[:,1], tangline[:,2],zorder=1,c=\"gray\",\":\",linewidth=0.7)\n",
    "end\n",
    "\n",
    "tangline = copy(tangline0)\n",
    "for i = 1:2\n",
    "    tangline = mapslices(invsol,tangline,dims=2)\n",
    "    plot(tangline[:,1], tangline[:,2],zorder=1,c=\"darkgray\",\"--\",linewidth=0.7)\n",
    "end\n",
    "plot(tangline0[:,1], tangline0[:,2],zorder=1,c=\"k\",linewidth=0.7)\n",
    "\n",
    "xlim(-1.4,1.4);ylim(-1.4*0.35,1.4*0.35)\n",
    "xticks([]);yticks([])\n",
    "xlabel(\"\\$x\\$\");ylabel(\"\\$y\\$\")\n",
    "tight_layout()\n",
    "savefig(\"../figures/Spaghetti-Lozi.png\",dpi=500)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 111,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.0"
      ]
     },
     "execution_count": 111,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "vsbwd = [zeros(size(ch)) ones(size(ch))]\n",
    "atan(vsbwd[1,1],vsbwd[1,2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.6.0-rc1",
   "language": "julia",
   "name": "julia-1.6"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.6.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> workbooks/Spaghetti.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "using PyPlot, ForwardDiff, TaylorSeries, LinearAlgebra\n",
    "function rescale!(x::Taylor1,lambda)\n",
    "    mult = one(lambda);\n",
    "    for i in 2:length(x.coeffs)\n",
    "        mult /= lambda\n",
    "        x.coeffs[i] *= mult\n",
    "    end\n",
    "    x\n",
    "end\n",
    "ForwardDiff.can_dual(::Type{Taylor1{Float64}}) = true\n",
    "Base.isinteger(::Taylor1{Float64}) = false"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Jsol (generic function with 1 method)"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# function sol(x,y) \n",
    "# #     @assert 0<=x<1\n",
    "#     xn, yn = 2x+0.25sinpi(2x)/2pi+0.02cospi(2y), 0.4y+0.4sinpi(2x)\n",
    "#     isodd(floor(Int,xn)) && (yn *= -1)\n",
    "#     mod(xn,1),yn\n",
    "# end\n",
    "# sol(x,y) = mod.((2x+y,x+y-0.05sinpi(2x+2y)),1\n",
    "function sol(x,y)\n",
    "    xn,yn = mod.((2x+y,x+y),1)\n",
    "    contractionamt = -0.5+mod((1+sqrt(5))\\2xn-yn,1)\n",
    "    a = 4; b = 3\n",
    "    yn += exp(-1/(a*xn*(1-xn)))*contractionamt*b\n",
    "    xn,mod(yn,1)\n",
    "end\n",
    "sol(x) = [sol(x...)...]\n",
    "\n",
    "function Jsol(x,y)\n",
    "    Jcat = [2 1; 1 1]\n",
    "    xn,yn = mod.((2x+y,x+y),1)\n",
    "    contractionamt = -0.5+mod((1+sqrt(5))\\2xn-yn,1); \n",
    "    d_contractionamt = [(1+sqrt(5))\\2 -1]\n",
    "    a = 2; b = 3\n",
    "    expamt = exp(-1/(a*xn*(1-xn))); d_expamt = [expamt*(1-2xn)/(a*((1-xn)*xn)^2) 0]\n",
    "    Jcat + [0 0; (d_contractionamt*expamt + d_expamt*contractionamt)]*b*Jcat\n",
    "end\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "t = Taylor1(Float64,2)\n",
    "(xsol,ysol) = rand(2) .+ t\n",
    "# vusol = randn(2)+dualnum*randn(2)\n",
    "for i = 1:10000\n",
    "    (xsol,ysol) = sol(xsol,ysol); lusol = hypot(xsol[1],ysol[1])\n",
    "    rescale!(xsol,lusol); rescale!(ysol,lusol)\n",
    "#     vusol = Jsol([xsol,ysol])*vusol; vusol /= norm(realpart.(vusol)) # to make make sense....\n",
    "#     println(vusol)\n",
    "end\n",
    "N = 200_000\n",
    "solh = Array{typeof(xsol)}(undef,N,2)\n",
    "# vusolh = Array{Dual{Float64}}(undef,N,2)\n",
    "lusolh = Array{Float64}(undef,N)\n",
    "for i = 1:N\n",
    "    (xsol,ysol) = sol(xsol,ysol); lusol = hypot(xsol[1],ysol[1])\n",
    "    rescale!(xsol,lusol); rescale!(ysol,lusol)\n",
    "    solh[i,1] = xsol; solh[i,2] = ysol\n",
    "    lusolh[i] = lusol\n",
    "end\n",
    "dxdtnorm = hypot.(differentiate.(solh[:,1]),differentiate.(solh[:,2]))\n",
    "rhograds = getindex.(1 ./dxdtnorm,1);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "lsol = rand(2) .+ differentiate(t^2/2)\n",
    "lsolh = Array{Taylor1{Float64}}(undef,N,2)\n",
    "lsolh[N,:] = lsol\n",
    "for i = N-1:-1:1\n",
    "    lsol = Jsol(solh[i+1,1],solh[i+1,2])'*lsol; lsol /= dot(differentiate.(solh[i,:])/dxdtnorm[i],lsol)\n",
    "    lsolh[i,:] = lsol\n",
    "    end\n",
    "lnorms = vec(mapslices(x->norm(getcoeff.(x,0)),lsolh,dims=2))\n",
    "dldt = getcoeff.(lsolh,1);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "krhopart = rhograds.*lsolh; krhonorms = rhograds .* lnorms\n",
    "kXnorms = lnorms;\n",
    "klpart = dldt ./ dxdtnorm; klnorms = vec(mapslices(norm,klpart,dims=2));"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 2 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "PyObject <matplotlib.colorbar.Colorbar object at 0x7f6abc51d430>"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "scatter(map.(solh[:,1],0),map.(solh[:,2],0),c=krhonorms,marker=\".\",s=0.01)\n",
    "gca().set_aspect(\"equal\")\n",
    "xlim(0,1);ylim(0,1); \n",
    "colorbar()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "100000-element Array{Taylor1{Float64},1}:\n",
       "     0.5612290782290489 + 𝒪(t¹)\n",
       "      2.402920864653371 + 𝒪(t¹)\n",
       "   - 1.9087406544046388 + 𝒪(t¹)\n",
       "     1.0540270147803774 + 𝒪(t¹)\n",
       "   - 0.4488086503368325 + 𝒪(t¹)\n",
       "     0.8979471157356367 + 𝒪(t¹)\n",
       "     0.2503576217857373 + 𝒪(t¹)\n",
       "   - 0.6686606685012899 + 𝒪(t¹)\n",
       "     0.9116605020477792 + 𝒪(t¹)\n",
       "     0.6777600848694683 + 𝒪(t¹)\n",
       "    0.15878225091811352 + 𝒪(t¹)\n",
       "     0.3053840941951601 + 𝒪(t¹)\n",
       "       1.18121511045889 + 𝒪(t¹)\n",
       "                              ⋮\n",
       "     0.3121104623603936 + 𝒪(t¹)\n",
       "   - 0.6712617844768393 + 𝒪(t¹)\n",
       "    - 1.002776647367204 + 𝒪(t¹)\n",
       "   - 0.4091760069438069 + 𝒪(t¹)\n",
       "  - 0.37239308383411984 + 𝒪(t¹)\n",
       "      0.726788929954354 + 𝒪(t¹)\n",
       "      2.172587794311999 + 𝒪(t¹)\n",
       "       0.70108257525509 + 𝒪(t¹)\n",
       "  - 0.23387417896466584 + 𝒪(t¹)\n",
       "     0.6598864052856839 + 𝒪(t¹)\n",
       "     2.5197203532697534 + 𝒪(t¹)\n",
       "     0.8594658507920063 + 𝒪(t¹)"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "100000×2 Array{Taylor1{Float64},2}:\n",
       "   0.9839312707454116 + 0.03286479836772732 t + 𝒪(t²)  …    0.17854762515732162 - 3.3244115150050115 t + 𝒪(t²)\n",
       "    0.8438816703051599 - 0.5037089237815681 t + 𝒪(t²)        0.5365293342613929 - 3.6863783774800534 t + 𝒪(t²)\n",
       "   0.6896329752034569 - 0.45120760070564364 t + 𝒪(t²)        0.7241590705860337 + 3.0654981545935756 t + 𝒪(t²)\n",
       "     0.7677452994278289 + 0.288173098118337 t + 𝒪(t²)         0.640755144502542 - 1.9902619077250743 t + 𝒪(t²)\n",
       "     0.86791556768346 - 0.22488609729813114 t + 𝒪(t²)       0.49671175481630925 + 1.2965080630628811 t + 𝒪(t²)\n",
       "    0.621443402455453 + 0.06560719929971506 t + 𝒪(t²)  …      0.783459059265122 - 1.1981714497941154 t + 𝒪(t²)\n",
       "   0.8218033557520629 - 0.17549130756951575 t + 𝒪(t²)        0.5697712211709614 - 0.1862822697532222 t + 𝒪(t²)\n",
       "   0.5585281768066004 - 0.03421113477299349 t + 𝒪(t²)        0.8294855488271601 + 0.8291507334937855 t + 𝒪(t²)\n",
       "   0.9445358255006804 + 0.17911791381647216 t + 𝒪(t²)         0.3284083956687901 - 3.291157604041415 t + 𝒪(t²)\n",
       "   0.6914118938817974 - 0.28513775840217837 t + 𝒪(t²)        0.7224607899386557 - 0.6652436422967908 t + 𝒪(t²)\n",
       "   0.8368610618072674 - 0.19522462104319518 t + 𝒪(t²)  …   0.5474153480044316 + 0.008391494238811583 t + 𝒪(t²)\n",
       "   0.8560339161838656 - 0.05674924357456383 t + 𝒪(t²)        0.5169196594664536 - 0.4967983172522767 t + 𝒪(t²)\n",
       "   0.6573181751739043 - 0.05307342499681433 t + 𝒪(t²)        0.7536131743713406 - 1.5211105943656253 t + 𝒪(t²)\n",
       "                                                    ⋮  ⋱  \n",
       "  0.8134655753313372 - 0.011382605569050441 t + 𝒪(t²)        0.5816130653199396 - 0.5207089087756321 t + 𝒪(t²)\n",
       "   0.9307219697952942 - 0.09651761956288048 t + 𝒪(t²)        0.3657275146066634 + 2.0810379943518997 t + 𝒪(t²)\n",
       "    0.631084631972816 + 0.15158999181270413 t + 𝒪(t²)  …      0.775713985491905 + 1.1693878802482767 t + 𝒪(t²)\n",
       "    0.8317662400602513 + 0.2453122848961056 t + 𝒪(t²)       0.5551260414500769 + 0.36952604413826995 t + 𝒪(t²)\n",
       "   0.8458670248804728 + 0.12502525958806465 t + 𝒪(t²)        0.5333938284418533 + 0.4998901848008944 t + 𝒪(t²)\n",
       "    0.9394791595023713 + 0.1336876463522896 t + 𝒪(t²)        0.3426060549095975 - 2.4879469448085794 t + 𝒪(t²)\n",
       "    0.7408020200643535 - 0.2469171767980526 t + 𝒪(t²)         0.6717234304894935 - 2.962039078347343 t + 𝒪(t²)\n",
       "    0.8361539822016254 - 0.5210869436872152 t + 𝒪(t²)  …    0.5484947748596736 - 0.48382165953293516 t + 𝒪(t²)\n",
       "   0.5460818658274508 - 0.09226751136405008 t + 𝒪(t²)        0.8377318161645826 + 0.3393207566438607 t + 𝒪(t²)\n",
       "  0.9796710960300941 + 0.039886314758330536 t + 𝒪(t²)        0.20061042745379454 - 3.484175193946819 t + 𝒪(t²)\n",
       "   0.7835615607990675 - 0.44802134452521863 t + 𝒪(t²)        0.6213141559936721 - 3.4904533050818864 t + 𝒪(t²)\n",
       "    0.8415225800524391 - 0.6486061713059955 t + 𝒪(t²)        0.5402219425957134 - 0.5805930624913114 t + 𝒪(t²)"
      ]
     },
     "execution_count": 41,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "differentiate.(solh)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.4.1",
   "language": "julia",
   "name": "julia-1.4"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.4.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

